Event-Chain Monte Carlo: The global-balance breakthrough

The seminal 2009 paper by Bernard, Krauth, and Wilson marked a paradigm shift in Monte Carlo sampling. By abandoning the restrictive condition of detailed balance in favor of the more fundamental principle of global balance, they introduced the Event-Chain Monte Carlo (ECMC) algorithm, which achieves rejection-free, deterministic sampling for hard spheres. This breakthrough demonstrated that persistent, directional dynamics could dramatically accelerate equilibration in dense particle systems. In this commentary, we review this foundational work and elucidate its underlying mechanism using the broader Event-Driven Monte Carlo (EDMC) framework developed in subsequent years. We show how the original hard-sphere concept naturally generalizes to continuous potentials and modern lifted Markov chain formalisms, transforming a surprising specific result into a powerful general class of sampling algorithms.

==> plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "1f7131f5",
   "metadata": {},
   "source": [
    "# Markov-Chain Figure Generation\n",
    "This notebook generates the figures (Metropolis and lifted / event-chain style) used in the paper. \n",
    "It builds directed graphs encoding transition structure and renders them with custom curved arrows and LaTeX labels."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a4570660",
   "metadata": {},
   "source": [
    "## Overview\n",
    "We construct two graphs:\n",
    "1. Metropolis chain on a line of states $\\pi_1,\\dots,\\pi_n$ with self-loops and bidirectional neighbor edges weighted by minima or positive parts.\n",
    "2. Lifted chain with an added directional layer (+ / -) illustrating global balance via irreversible flows.\n",
    "Custom drawing utilities handle:\n",
    "- Node layout (two-row arrangement when lifted)\n",
    "- Curved connection arrows\n",
    "- Self-loop geometry\n",
    "- Edge label orientation along arrow direction"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1c223332",
   "metadata": {},
   "source": [
    "## Graph Construction Functions\n",
    "`create_markov_chain_graph_metropolis(n)` and `create_markov_chain_graph_lifted(n)` return `networkx.DiGraph` objects with symbolic LaTeX labels stored per node/edge."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "b9d69e07",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<>:4: SyntaxWarning: invalid escape sequence '\\p'\n",
      "<>:4: SyntaxWarning: invalid escape sequence '\\p'\n",
      "D:\\temp\\ipykernel_75044\\2398422747.py:4: SyntaxWarning: invalid escape sequence '\\p'\n",
      "  \"\"\"Construct a directed Metropolis-style Markov chain on n states.\n"
     ]
    }
   ],
   "source": [
    "import networkx as nx\n",
    "\n",
    "def create_markov_chain_graph_metropolis(n: int = 5) -> nx.DiGraph:\n",
    "    \"\"\"Construct a directed Metropolis-style Markov chain on n states.\n",
    "\n",
    "    Nodes: 0..n-1 each labeled with $\\pi_{{i}}$.\n",
    "    Edges: bidirectional nearest-neighbor edges with weight min(π_i, π_{{i+1}});\n",
    "           self-loops with positive-part expressions encoding staying probability.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    n : int, >=3\n",
    "        Number of states.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    G : nx.DiGraph\n",
    "        Populated graph with 'label' attributes on nodes and edges.\n",
    "\n",
    "    Raises\n",
    "    ------\n",
    "    ValueError\n",
    "        If n < 3 (diagram structure expects >=3).\n",
    "    \"\"\"\n",
    "    if n < 3:\n",
    "        raise ValueError(\"n must be 3 or greater to match the diagram's structure\")\n",
    "    G = nx.DiGraph()\n",
    "    nodes = [f\"{i}\" for i in range(n)]\n",
    "    for i in range(n):\n",
    "        G.add_node(nodes[i], label=fr\"$\\pi_{{{i+1}}}$\")\n",
    "    # Forward edges\n",
    "    for i in range(n - 1):\n",
    "        G.add_edge(nodes[i], nodes[i+1], label=fr\"$\\frac{{1}}{{2}} \\, \\mathrm{{min}}(\\pi_{{{i+1}}}, \\pi_{{{i+2}}})$\")\n",
    "    # Backward edges\n",
    "    for i in range(n - 1):\n",
    "        G.add_edge(nodes[i+1], nodes[i], label=fr\"$\\frac{{1}}{{2}} \\,\\mathrm{{min}}(\\pi_{{{i+1}}}, \\pi_{{{i+2}}})$\")\n",
    "    # Self-loops\n",
    "    i = 0\n",
    "    G.add_edge(nodes[i], nodes[i], label=fr\"$\\frac{{1}}{{2}} \\, \\pi_{{{i+1}}} + \\frac{{1}}{{2}} \\, [\\pi_{{{i+1}}}-\\pi_{{{i+2}}}]^{{+}}$\")\n",
    "    for i in range(1, n - 1):\n",
    "        G.add_edge(nodes[i], nodes[i],\n",
    "                   label=fr\"$\\frac{{1}}{{2}} \\, [\\pi_{{{i+1}}}-\\pi_{{{i}}}]^{{+}} + \\frac{{1}}{{2}} \\, [\\pi_{{{i+1}}}-\\pi_{{{i+2}}}]^{{+}}$\")\n",
    "    i = n - 1\n",
    "    G.add_edge(nodes[i], nodes[i], label=fr\"$\\frac{{1}}{{2}} \\, \\pi_{{{i+1}}} + \\frac{{1}}{{2}} \\, [\\pi_{{{i+1}}}-\\pi_{{{i}}}]^{{+}}$\")\n",
    "    return G\n",
    "\n",
    "def create_markov_chain_graph_lifted(n: int = 5) -> nx.DiGraph:\n",
    "    \"\"\"Construct a lifted (direction-augmented) Markov chain.\n",
    "\n",
    "    State space duplicated into two layers: (+,i) and (-,i).\n",
    "    Horizontal edges: forward on + layer left→right, backward on - layer right→left.\n",
    "    Vertical edges: direction changes with positive-part intensities.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    n : int, >=3\n",
    "        Number of base states.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    G : nx.DiGraph\n",
    "        Directed lifted graph with symbolic LaTeX labels.\n",
    "\n",
    "    Raises\n",
    "    ------\n",
    "    ValueError\n",
    "        If n < 3.\n",
    "    \"\"\"\n",
    "    if n < 3:\n",
    "        raise ValueError(\"n must be 3 or greater to match the diagram's structure\")\n",
    "    G = nx.DiGraph()\n",
    "    top = [f\"+,{i}\" for i in range(n)]\n",
    "    bottom = [f\"-,{i}\" for i in range(n)]\n",
    "    for i in range(n):\n",
    "        label = fr\"$\\frac{{\\pi_{{{i+1}}}}}{{2}}$\"\n",
    "        G.add_node(top[i], label=label)\n",
    "        G.add_node(bottom[i], label=label)\n",
    "    for i in range(n - 1):\n",
    "        G.add_edge(top[i], top[i+1], label=fr\"$\\mathrm{{min}}\\left(\\frac{{\\pi_{{{i+1}}}}}{{2}}, \\frac{{\\pi_{{{i+2}}}}}{{2}}\\right)$\")\n",
    "    for i in range(n - 1):\n",
    "        G.add_edge(bottom[i+1], bottom[i], label=fr\"$\\mathrm{{min}}\\left(\\frac{{\\pi_{{{i+1}}}}}{{2}}, \\frac{{\\pi_{{{i+2}}}}}{{2}}\\right)$\")\n",
    "    for i in range(n - 1):\n",
    "        G.add_edge(top[i], bottom[i], label=fr\"$\\left[\\frac{{\\pi_{{{i+1}}}}}{{2}}-\\frac{{\\pi_{{{i+2}}}}}{{2}}\\right]^{{+}}$\")\n",
    "    for i in range(1, n):\n",
    "        G.add_edge(bottom[i], top[i], label=fr\"$\\left[\\frac{{\\pi_{{{i+1}}}}}{{2}}-\\frac{{\\pi_{{{i}}}}}{{2}}\\right]^{{+}}$\")\n",
    "    G.add_edge(bottom[0], top[0], label=fr\"$\\frac{{\\pi_{{1}}}}{{2}}$\")\n",
    "    G.add_edge(top[n-1], bottom[n-1], label=fr\"$\\frac{{\\pi_{{{n}}}}}{{2}}$\")\n",
    "    return G"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1e4be1ee",
   "metadata": {},
   "source": [
    "## Drawing Utilities\n",
    "Custom routines provide precise control over:\n",
    "- Circular node patches (fixed radius in data coords)\n",
    "- Curved bezier arrows with adjustable curvature and loop orientation\n",
    "- Edge label placement with angle correction to avoid upside-down text\n",
    "- Separation of self-loops for alternate angular placement"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "f81ee468",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Ignoring fixed x limits to fulfill fixed data aspect with adjustable data limits.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x136.364 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Ignoring fixed y limits to fulfill fixed data aspect with adjustable data limits.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x218.182 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.patches as patches\n",
    "from matplotlib.path import Path\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams['font.family'] = 'serif'\n",
    "plt.rcParams['font.serif'] = ['Times New Roman'] + plt.rcParams['font.serif']\n",
    "plt.rcParams['mathtext.fontset'] = 'stix'\n",
    "\n",
    "def draw_nodes(G, pos, radius=0.3, node_color='#FFFFFF', edgecolors='black', linewidths=1.5, ax=None, zorder=3):\n",
    "    \"\"\"Draw circular nodes.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    G : nx.Graph\n",
    "        Graph whose nodes are drawn.\n",
    "    pos : dict\n",
    "        Mapping node -> (x,y) coordinates.\n",
    "    radius : float\n",
    "        Circle radius (data units).\n",
    "    node_color : str or dict\n",
    "        Fill color (single or per-node mapping).\n",
    "    edgecolors : str\n",
    "        Outline color.\n",
    "    linewidths : float\n",
    "        Outline width.\n",
    "    ax : matplotlib.axes.Axes, optional\n",
    "        Target axes (defaults current).\n",
    "    zorder : int\n",
    "        Drawing order.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    ax : Axes\n",
    "        Axes with patches added.\n",
    "    \"\"\"\n",
    "    if ax is None:\n",
    "        ax = plt.gca()\n",
    "    fills = {n: node_color for n in G.nodes()} if isinstance(node_color, str) else node_color\n",
    "    for n in G.nodes():\n",
    "        x, y = pos[n]\n",
    "        circ = patches.Circle((x, y), radius=radius, facecolor=fills[n], edgecolor=edgecolors,\n",
    "                              linewidth=linewidths, zorder=zorder)\n",
    "        ax.add_patch(circ)\n",
    "    return ax\n",
    "\n",
    "def draw_connection(p0, p1, angle_circ=0.0, angle_normal=None, strength=2.0, arrowstyle='->',\n",
    "                    radius=0.3, color='black', linewidth=1.5, mutation_scale=10, zorder=4):\n",
    "    \"\"\"Create a curved arrow patch between two distinct points.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    p0, p1 : tuple(float,float)\n",
    "        Start and end coordinates.\n",
    "    angle_circ : float\n",
    "        Rotation applied to tangent vector near start.\n",
    "    angle_normal : float or None\n",
    "        Rotation for control vectors; defaults to angle_circ.\n",
    "    strength : float\n",
    "        Curvature intensity.\n",
    "    arrowstyle : str\n",
    "        Matplotlib arrowstyle.\n",
    "    radius : float\n",
    "        Node radius to offset start/end to avoid overlap.\n",
    "    color : str\n",
    "        Arrow color.\n",
    "    linewidth : float\n",
    "        Stroke width.\n",
    "    mutation_scale : float\n",
    "        Arrow head size scale.\n",
    "    zorder : int\n",
    "        Layer order.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    patch : FancyArrowPatch\n",
    "        Bezier arrow patch.\n",
    "    \"\"\"\n",
    "    if angle_normal is None:\n",
    "        angle_normal = angle_circ\n",
    "    c_circ, s_circ = np.cos(angle_circ), np.sin(angle_circ)\n",
    "    c_norm, s_norm = np.cos(angle_normal), np.sin(angle_normal)\n",
    "    p0 = np.array(p0); p1 = np.array(p1)\n",
    "    v = p1 - p0; v /= np.linalg.norm(v)\n",
    "    rot_c = np.array([[c_circ, -s_circ],[s_circ, c_circ]])\n",
    "    rot_n = np.array([[c_norm, -s_norm],[s_norm, c_norm]])\n",
    "    rot_n2 = np.array([[c_norm, s_norm],[-s_norm, c_norm]])\n",
    "    rot_c2 = np.array([[c_circ, s_circ],[-s_circ, c_circ]])\n",
    "    v0 = rot_c.dot(v); v1 = rot_n.dot(v); v2 = rot_n2.dot(v); v3 = rot_c2.dot(v)\n",
    "    p0 = p0 + 1.1 * radius * v0\n",
    "    p3 = p1 - 1.1 * radius * v3\n",
    "    p1c = p0 + 0.25 * strength * radius * v1\n",
    "    p2c = p3 - 0.25 * strength * radius * v2\n",
    "    verts = [p0, p1c, p2c, p3]\n",
    "    path = Path(verts, [Path.MOVETO, Path.CURVE4, Path.CURVE4, Path.CURVE4])\n",
    "    return patches.FancyArrowPatch(path=path, arrowstyle=arrowstyle, color=color, linewidth=linewidth,\n",
    "                                    mutation_scale=mutation_scale, zorder=zorder)\n",
    "\n",
    "def draw_loop(p0, angle_circ=np.pi/2, angle_dnormal=0.0, strength=2.0, arrowstyle='->',\n",
    "              radius=0.3, color='black', linewidth=1.5, mutation_scale=10, zorder=4):\n",
    "    \"\"\"Create a self-loop arrow patch around a single node.\n",
    "\n",
    "    Parameters mirror those of draw_connection but interpret angles as symmetric deviations\n",
    "    forming a loop anchored at node position p0.\n",
    "    \"\"\"\n",
    "    v0 = np.array([np.cos(angle_circ + angle_dnormal), np.sin(angle_circ + angle_dnormal)])\n",
    "    v3 = np.array([np.cos(angle_circ - angle_dnormal), np.sin(angle_circ - angle_dnormal)])\n",
    "    p0 = np.array(p0)\n",
    "    p3 = p0 + 1.1 * radius * v3\n",
    "    p0o = p0 + 1.1 * radius * v0\n",
    "    p1c = p0o + 0.25 * strength * radius * v0\n",
    "    p2c = p3 + 0.25 * strength * radius * v3\n",
    "    verts = [p0o, p1c, p2c, p3]\n",
    "    path = Path(verts, [Path.MOVETO, Path.CURVE4, Path.CURVE4, Path.CURVE4])\n",
    "    return patches.FancyArrowPatch(path=path, arrowstyle=arrowstyle, color=color, linewidth=linewidth,\n",
    "                                    mutation_scale=mutation_scale, zorder=zorder)\n",
    "\n",
    "def draw_edges(G, pos, edgelist=None, angle_loop=np.pi/2, radius=0.3, arrowsize=15, width=1.5,\n",
    "               arrowstyle='->', ax=None, zorder=4):\n",
    "    \"\"\"Draw all edges (connections + self-loops) as curved arrows.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    G : nx.DiGraph\n",
    "    pos : dict\n",
    "        Node positions.\n",
    "    edgelist : list[(u,v)] or None\n",
    "        If None use all edges.\n",
    "    angle_loop : float\n",
    "        Base angle for loop orientation.\n",
    "    radius : float\n",
    "        Node radius for offset.\n",
    "    arrowsize : float\n",
    "        Mutation scale for arrow heads.\n",
    "    width : float\n",
    "        Line width.\n",
    "    arrowstyle : str\n",
    "        Style string.\n",
    "    ax : Axes\n",
    "        Target axes.\n",
    "    zorder : int\n",
    "        Layer order.\n",
    "    \"\"\"\n",
    "    if ax is None:\n",
    "        ax = plt.gca()\n",
    "    if edgelist is None:\n",
    "        edgelist = G.edges()\n",
    "    for (u, v) in edgelist:\n",
    "        if u == v:\n",
    "            x0, y0 = pos[u]\n",
    "            patch = draw_loop((x0, y0), angle_circ=angle_loop, angle_dnormal=0.2, radius=radius,\n",
    "                               strength=7.0, arrowstyle=arrowstyle, color='black', linewidth=width,\n",
    "                               mutation_scale=arrowsize, zorder=zorder)\n",
    "        else:\n",
    "            x1, y1 = pos[u]; x2, y2 = pos[v]\n",
    "            patch = draw_connection((x1, y1), (x2, y2), radius=radius, angle_circ=0.3,\n",
    "                                     arrowstyle=arrowstyle, color='black', linewidth=width,\n",
    "                                     mutation_scale=arrowsize, zorder=zorder)\n",
    "        ax.add_patch(patch)\n",
    "    return ax\n",
    "\n",
    "def draw_edge_labels(G, pos, edge_labels=None, font_size=12, label_pos=0.5, offset=0.08,\n",
    "                     angle_loop=0.0, keep_upright=True, ax=None, bbox=None):\n",
    "    \"\"\"Place edge labels rotated along edge direction.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    G : nx.Graph\n",
    "    pos : dict\n",
    "        Node positions.\n",
    "    edge_labels : dict or None\n",
    "        Mapping (u,v)->text; if None use 'label' attribute.\n",
    "    font_size : int\n",
    "        Label font size.\n",
    "    label_pos : float\n",
    "        Fraction along edge (0..1).\n",
    "    offset : float\n",
    "        Perpendicular offset (data units).\n",
    "    angle_loop : float\n",
    "        Angle for self-loop label placement direction.\n",
    "    keep_upright : bool\n",
    "        Flip rotation 180° if text would be upside down.\n",
    "    ax : Axes\n",
    "        Target axes.\n",
    "    bbox : dict or None\n",
    "        Matplotlib text bbox kwargs.\n",
    "    \"\"\"\n",
    "    if edge_labels is None:\n",
    "        edge_labels = nx.get_edge_attributes(G, 'label')\n",
    "    if ax is None:\n",
    "        ax = plt.gca()\n",
    "    for (u, v), label in edge_labels.items():\n",
    "        if u not in pos or v not in pos:\n",
    "            continue\n",
    "        if u == v:\n",
    "            x, y = pos[u]\n",
    "            xn, yn = np.cos(angle_loop), np.sin(angle_loop)\n",
    "            ax.text(x + xn * offset, y + yn * offset, label, fontsize=font_size, ha='center',\n",
    "                    va='bottom', rotation=0, bbox=bbox)\n",
    "            continue\n",
    "        p0 = np.array(pos[u]); p1 = np.array(pos[v])\n",
    "        pm = p0 + label_pos * (p1 - p0)\n",
    "        vdir = p1 - p0; vdir /= np.linalg.norm(vdir)\n",
    "        angle = np.degrees(np.arctan2(vdir[1], vdir[0]))\n",
    "        p = pm + offset * np.array([-vdir[1], vdir[0]])\n",
    "        if keep_upright and (angle > 90 or angle < -90):\n",
    "            angle += 180\n",
    "        ax.text(p[0], p[1], label, fontsize=font_size, rotation=angle, rotation_mode='anchor',\n",
    "                ha='center', va='center', bbox=bbox)\n",
    "    return ax\n",
    "\n",
    "def draw_markov_chain(G):\n",
    "    \"\"\"Render a Markov chain graph with optional lifted two-row layout.\n",
    "\n",
    "    Layout rules:\n",
    "    - If any node starts with '+', treat as lifted: separate rows.\n",
    "    - Otherwise single row for metastate line.\n",
    "\n",
    "    Self-loop styling: numeric node names assumed for parity classification; lifted graphs\n",
    "    currently have no self-loops so logic degrades harmlessly.\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    fig, ax : (Figure, Axes)\n",
    "        Matplotlib figure and axes containing the drawing.\n",
    "    \"\"\"\n",
    "    radius = 1.0\n",
    "    pos_down = [n for n in G.nodes() if not n.startswith('+')]\n",
    "    pos_up = [n for n in G.nodes() if n.startswith('+')]\n",
    "    pos = {node: (i * 4.5 * radius, 0) for i, node in enumerate(pos_down)}\n",
    "    n = len(pos_down)\n",
    "    if pos_up:\n",
    "        pos.update({node: (i * 4.5 * radius, 4.5 * radius) for i, node in enumerate(pos_up)})\n",
    "    if pos_up:\n",
    "        height = 6 * 4.0 / (2 * n + 1)\n",
    "        fig, ax = plt.subplots(figsize=(6, height))\n",
    "        ax.set_ylim(-1.0 * radius, 6.0 * radius)\n",
    "    else:\n",
    "        height = 6 * 2.5 / (2 * n + 1)\n",
    "        fig, ax = plt.subplots(figsize=(6, height))\n",
    "        ax.set_ylim(-2.5 * radius, 2.5 * radius)\n",
    "    ax.set_xlim(-1.5 * radius, (4.5 * (n - 1) + 1.5) * radius)\n",
    "    ax.set_aspect('equal', adjustable='datalim')\n",
    "    draw_nodes(G, pos, radius=radius, ax=ax)\n",
    "    nx.draw_networkx_labels(G, pos, labels=nx.get_node_attributes(G, 'label'), font_size=14, ax=ax)\n",
    "    loop_labels_even, loops_even = {}, []\n",
    "    loop_labels_odd, loops_odd = {}, []\n",
    "    conn_labels, connections = {}, []\n",
    "    for u, v in G.edges():\n",
    "        if u == v:\n",
    "            try:\n",
    "                idx = int(u)\n",
    "            except ValueError:\n",
    "                # Non-numeric self-loop; treat as odd group\n",
    "                idx = 1\n",
    "            if idx % 2 == 0:\n",
    "                loop_labels_even[(u, v)] = G[u][v]['label']; loops_even.append((u, v))\n",
    "            else:\n",
    "                loop_labels_odd[(u, v)] = G[u][v]['label']; loops_odd.append((u, v))\n",
    "        else:\n",
    "            conn_labels[(u, v)] = G[u][v]['label']; connections.append((u, v))\n",
    "    draw_edges(G, pos, radius=radius, edgelist=connections, ax=ax, angle_loop=1.5 * np.pi)\n",
    "    draw_edge_labels(G, pos, edge_labels=conn_labels, font_size=9, offset=1.2 * radius, ax=ax)\n",
    "    draw_edges(G, pos, radius=radius, edgelist=loops_even, ax=ax, angle_loop=0.5 * np.pi)\n",
    "    draw_edge_labels(G, pos, edge_labels=loop_labels_even, font_size=9, offset=2.4 * radius, ax=ax, angle_loop=0.5 * np.pi)\n",
    "    draw_edges(G, pos, radius=radius, edgelist=loops_odd, ax=ax, angle_loop=1.5 * np.pi)\n",
    "    draw_edge_labels(G, pos, edge_labels=loop_labels_odd, font_size=9, offset=3.4 * radius, ax=ax, angle_loop=1.5 * np.pi)\n",
    "    ax.axis('off')\n",
    "    return fig, ax\n",
    "\n",
    "# Generate and save figures\n",
    "OUTPUT_PREFIX = \"mcmc\"\n",
    "graph = create_markov_chain_graph_metropolis()\n",
    "fig, ax = draw_markov_chain(graph)\n",
    "fig.savefig(f\"{OUTPUT_PREFIX}_metropolis.pdf\", bbox_inches=\"tight\")\n",
    "plt.show()\n",
    "graph = create_markov_chain_graph_lifted()\n",
    "fig, ax = draw_markov_chain(graph)\n",
    "fig.savefig(f\"{OUTPUT_PREFIX}_lifted.pdf\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0d8df9cb",
   "metadata": {},
   "source": [
    "## Output\n",
    "Generated files:\n",
    "- mcmc_metropolis.pdf\n",
    "- mcmc_lifted.pdf\n",
    "Adjust `n` in the construction calls or `OUTPUT_PREFIX` to regenerate variants."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "109da143",
   "metadata": {},
   "source": [
    "## Event-Chain Hard-Disk Demonstration\n",
    "This section illustrates a simplified rejection-free event-chain (ECMC) move for 2D hard disks with periodic boundaries.\n",
    "\n",
    "A chain:\n",
    "- Picks an active particle and an axis (x or y).\n",
    "- Moves it deterministically with unit speed until a collision or chain length exhaustion.\n",
    "- Transfers activity to the collision partner and continues.\n",
    "- Terminates once cumulative displacement equals the sampled chain length.\n",
    "\n",
    "The implementation here is minimal: axis-aligned motion only, positive direction, and a direct collision time computation ignoring negative-time roots."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "187e87ae",
   "metadata": {},
   "source": [
    "### Implementation Notes\n",
    "- Positions wrapped in [0,L).\n",
    "- Collision criterion: solve along chosen axis using geometry; perpendicular separation must be < 2r.\n",
    "- Neighbor images implicitly handled by minimum-image conventions.\n",
    "- No cell lists (O(N) scan) for clarity; acceptable for small demonstrative systems.\n",
    "- Numba used for speed without altering core logic."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "646c1a30",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Minimal 2D hard-disk event-chain (axis-aligned, speed=1), with PBC\n",
    "# - positions in data coordinates (box [0,L)×[0,L))\n",
    "# - collisions computed with minimum-image + neighbor images\n",
    "# - chain direction fixed during a chain (+x or +y)\n",
    "# Requires: numba, numpy\n",
    "\n",
    "import numpy as np\n",
    "from numba import njit\n",
    "\n",
    "# -----------------------------\n",
    "# Geometry / PBC helpers\n",
    "# -----------------------------\n",
    "\n",
    "@njit\n",
    "def pbc_wrap(x, L):\n",
    "    # Wrap into [0, L)\n",
    "    x -= np.floor(x / L) * L\n",
    "    return x\n",
    "\n",
    "@njit\n",
    "def min_image(dx, L):\n",
    "    # Minimum image for a single component\n",
    "    dx -= np.floor(dx / L + 0.5) * L\n",
    "    return dx\n",
    "\n",
    "# -----------------------------\n",
    "# Collision time along axis\n",
    "# -----------------------------\n",
    "# Active particle i moves with v=(±1,0) or (0,±1). Others are static during that time.\n",
    "# For each other particle j, we try neighbor images n_x,n_y in {-1,0,1},\n",
    "# find the smallest positive root t of:\n",
    "#   (dx + vx t)^2 + (dy + vy t)^2 = (2r)^2\n",
    "# Here vy=0 for x-direction motion (and vx=0 for y-direction motion).\n",
    "\n",
    "@njit\n",
    "def earliest_collision_axis(i, pos, L, r, axis=0, dl=np.inf):\n",
    "    \"\"\"\n",
    "    Returns (t_min, j_min) for the next collision of active i moving\n",
    "    along 'axis' (0=x, 1=y) with given sign (+1 or -1).\n",
    "    If no collision ahead: returns (np.inf, -1).\n",
    "    \"\"\"\n",
    "    N = pos.shape[0]\n",
    "    diameter = 2.0 * r\n",
    "    R2 = diameter * diameter\n",
    "\n",
    "    axis_perp = 1 if axis == 0 else 0\n",
    "\n",
    "    xi, yi = pos[i, axis], pos[i, axis_perp]\n",
    "    t_best = np.inf\n",
    "    j_best = -1\n",
    "\n",
    "    for j in range(N):\n",
    "        if j == i:\n",
    "            continue\n",
    "        dx = pbc_wrap((pos[j, axis]- xi),L)\n",
    "        dy = min_image((pos[j, axis_perp]- yi),L)\n",
    "        dy_sq = dy * dy\n",
    "        if dy_sq > R2:\n",
    "            continue  # too far in perpendicular direction\n",
    "        if dx > dl + diameter:\n",
    "            continue  # too far in parallel direction\n",
    "        t_hit = dx - np.sqrt(R2 - dy_sq)\n",
    "        if t_hit < t_best:\n",
    "            t_best = t_hit\n",
    "            j_best = j\n",
    "    return t_best, j_best\n",
    "\n",
    "\n",
    "# -----------------------------\n",
    "# Move one particle with PBC\n",
    "# -----------------------------\n",
    "@njit\n",
    "def move_particle(i, pos, L, axis, dt):\n",
    "    if axis == 0:\n",
    "        pos[i, 0] = pbc_wrap(pos[i, 0] + dt, L)\n",
    "    else:\n",
    "        pos[i, 1] = pbc_wrap(pos[i, 1] + dt, L)\n",
    "\n",
    "# -----------------------------\n",
    "# Single event-chain\n",
    "# -----------------------------\n",
    "@njit\n",
    "def run_event_chain(pos, L, r, chain_len, start_idx, axis):\n",
    "    \"\"\"\n",
    "    Run one event chain:\n",
    "      - active = start_idx\n",
    "      - direction: 'axis'\n",
    "      - move until total displacement = chain_len\n",
    "      - on collision, activity hops to the hit particle\n",
    "    Returns last active index (not strictly needed, but handy).\n",
    "    \"\"\"\n",
    "    remaining = chain_len\n",
    "    active = start_idx\n",
    "    indcs = []\n",
    "    pos_chain = []\n",
    "\n",
    "    while remaining > 0.0:\n",
    "        t_col, j_hit = earliest_collision_axis(active, pos, L, r, axis, dl=remaining)\n",
    "\n",
    "        if t_col > remaining or j_hit == -1 or not np.isfinite(t_col):\n",
    "            # No collision before chain end: move the rest and finish\n",
    "            indcs.append(active)\n",
    "            pos_chain.append(pos[active].copy())\n",
    "            move_particle(active, pos, L, axis, remaining)\n",
    "            remaining = 0.0\n",
    "        else:\n",
    "            # Move to collision time, then hop activity\n",
    "            indcs.append(active)\n",
    "            pos_chain.append(pos[active].copy())\n",
    "            move_particle(active, pos, L, axis, t_col)\n",
    "            remaining -= t_col\n",
    "            active = j_hit  # activity passes on\n",
    "    return active, indcs, pos_chain\n",
    "\n",
    "# -----------------------------\n",
    "# Initialization helpers\n",
    "# -----------------------------\n",
    "def init_square_lattice(n, L, r):\n",
    "    \"\"\"\n",
    "    Place n*n disks on a square lattice inside [0,L)^2.\n",
    "    Lattice spacing is L/n (assumes n_x == n_y for simplicity).\n",
    "    Requires that spacing >= 2r to avoid overlaps.\n",
    "    \"\"\"\n",
    "    N = n * n\n",
    "    pos = np.zeros((N, 2), dtype=np.float64)\n",
    "\n",
    "    a = L / n\n",
    "    if a < 2.0 * r:\n",
    "        raise ValueError(\"Lattice spacing smaller than 2r -> overlaps.\")\n",
    "\n",
    "    k = 0\n",
    "    for iy in range(n):\n",
    "        for ix in range(n):\n",
    "            pos[k, 0] = (ix + 0.5) * a\n",
    "            pos[k, 1] = (iy + 0.5) * a\n",
    "            k += 1\n",
    "\n",
    "    return pos"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8bbcfc7f",
   "metadata": {},
   "source": [
    "### Visualization Helper\n",
    "`plot_disks` draws disks, highlights those touched during a chain, and annotates hop order."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "471b67ea",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.patches as patches\n",
    "plt.rcParams['font.family'] = 'serif'\n",
    "plt.rcParams['font.serif'] = ['Times New Roman'] + plt.rcParams['font.serif']\n",
    "plt.rcParams['mathtext.fontset'] = 'stix'\n",
    "\n",
    "def plot_disks(pos, L, r, indcs=None, ax=None, fontsize=12, linewidth=1.2):\n",
    "    \"\"\"\n",
    "    pos   : (N,2) array of coordinates\n",
    "    L     : box size\n",
    "    r     : disk radius\n",
    "    indcs : list of particle indices in order of the event chain\n",
    "    \"\"\"\n",
    "    if ax is None:\n",
    "        ax = plt.gca()\n",
    "\n",
    "    N = pos.shape[0]\n",
    "    pos = np.asarray(pos)\n",
    "\n",
    "    ax.set_xlim(0, L)\n",
    "    ax.set_ylim(0, L)\n",
    "    ax.set_aspect('equal', adjustable='box')\n",
    "\n",
    "    # Colors\n",
    "    normal_color = 'lightblue'\n",
    "    highlight_color = 'lightcoral'   # soft red\n",
    "\n",
    "    # Map indices to labels 1,2,3,... for convenience\n",
    "    label_map = {}\n",
    "    if indcs is not None:\n",
    "        for k, idx in enumerate(indcs):\n",
    "            label_map[idx] = k + 1\n",
    "\n",
    "    for i in range(N):\n",
    "        x, y = pos[i]\n",
    "        # choose color\n",
    "        facecolor = highlight_color if i in label_map else normal_color\n",
    "\n",
    "        # periodic offsets (only draw visible images)\n",
    "        x_offsets = [0.0]\n",
    "        y_offsets = [0.0]\n",
    "        if x - r < 0.0:   x_offsets.append(L)\n",
    "        if x + r > L:     x_offsets.append(-L)\n",
    "        if y - r < 0.0:   y_offsets.append(L)\n",
    "        if y + r > L:     y_offsets.append(-L)\n",
    "\n",
    "        for dx in x_offsets:\n",
    "            for dy in y_offsets:\n",
    "                disk = patches.Circle((x + dx, y + dy), r,\n",
    "                                      facecolor=facecolor,\n",
    "                                      edgecolor='black',\n",
    "                                      linewidth=linewidth)\n",
    "                disk.set_clip_on(True)\n",
    "                ax.add_patch(disk)\n",
    "\n",
    "        # draw label only on primary (non-offset) position\n",
    "        if i in label_map:\n",
    "            ax.text(x, y,\n",
    "                    rf\"${label_map[i]}$\",\n",
    "                    color='black',\n",
    "                    fontsize=fontsize,\n",
    "                    ha='center', va='center')\n",
    "\n",
    "    # Clean axes (keep frame, no ticks)\n",
    "    ax.tick_params(left=False, bottom=False, labelleft=False, labelbottom=False)\n",
    "    ax.set_xmargin(0)\n",
    "    ax.set_ymargin(0)\n",
    "    for spine in ax.spines.values():\n",
    "        spine.set_visible(True)\n",
    "        spine.set_linewidth(linewidth)\n",
    "\n",
    "    return ax\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0401a87a",
   "metadata": {},
   "source": [
    "### Running Multiple Chains\n",
    "We thermalize (qualitatively) by executing many short chains with random start particle and axis."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "864d7bc9",
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(123)\n",
    "\n",
    "# System parameters\n",
    "n = 8         # 64 disks\n",
    "L = 16.0    # box length\n",
    "r = 0.9              # disk radius (spacing must be >= 2r)\n",
    "\n",
    "pos = init_square_lattice(n, L, r)\n",
    "N = pos.shape[0]\n",
    "\n",
    "\n",
    "# Event-chain parameters\n",
    "max_chain = 2.0  # sample chain length uniformly in (0, max_chain)\n",
    "is_mc = False\n",
    "# Run a few chains\n",
    "for step in range(10007):\n",
    "    if is_mc:\n",
    "        start_idx = np.random.randint(0, N)\n",
    "        axis = np.random.randint(0, 2)       # 0=x, 1=y\n",
    "        chain_len = np.random.rand() * max_chain\n",
    "    else:\n",
    "        start_idx = step % N\n",
    "        axis = step % 2\n",
    "        chain_len = max_chain\n",
    "    active, indcs, pos_chain = run_event_chain(pos, L, r, chain_len, start_idx, axis)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d919fef4",
   "metadata": {},
   "source": [
    "### Visualizing One Chain\n",
    "We choose the particle nearest (0.25L, 0.5L) along the x-axis and display positions before and after the chain (annotating visitation order)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "29423798",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAeYAAAHiCAYAAAA9Am/ZAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjMsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvZiW1igAAAAlwSFlzAAAPYQAAD2EBqD+naQABAABJREFUeJzsnQV0VffSxQd39+JevLgWd9fi7lLc3V2Lu7sUL+6lSCnu7lagUFy/9Ztw8oW8yE1y5Zw0e6278h6FJOfec/4zs2fPnmBfvnz5IkEIQhCCEIQgBMEUCO7qXyAIQQhCEIIQhCD8P4ICcxCCEIQgBCEIJkJQYA5CEIIQhCAEwUQICsxBCEIQghCEIJgIQYE5CEEIQhCCEAQTISgwByEIQQhCEIJgIgQF5iAEIQhBCEIQTISgwByEIAQhCEEIgokQ0r//MG7cuPLq1StJlCiRfX+jIAQhCEEIQhACIW7duiURIkSQBw8eOCYwE5Tfvn8vL95//ObP/3n8UF4+fy6pUqWSkCG9//YvX76U27dvC8ZjEaNElSgxYkqw4E4q4L+IvHn5rzx7/Eg+f/4k0aJFk3jx4omz8enTJ7l69ap+jfVdAgkdLpyYCV8+f5bH9+7I+7dvJUGCBBI5cmSf//6XL3Lt2jV59+6dxIgTT8JFiiRmwuePH+XR3dvy8cMHSZw4sT4gfsX169flzZs3Ejt+QtN9Xh7x6vlzefb4oUSNGlW+++47p/7smzdv6vkQL3FSCREqlFgFr57/o2cCRUf06NG/ua8vXbokEiy4XpMEE0vhxZO/5cWzp5IwYUKJZLJn0r948eKF3LlzR6LHiSvhI/l8LpkJxExb4O/ATKVMUJ6wcc83f75k/AhZPW2CrF+/XlKnTu3j97h8+bI0atRIDhw4IBEiR5HWQ8ZKuhy5xZF4/uRvmTGghxzatklixowpkydPlp9++klcgfr168vFixf1ugtXqSFmBO9X+7IF5e3bt3Ls2DGJHTu2t3+3V69eMnToUKn+c2f5qXVHMSPu3bgmnSsWk+DBg8uRI0f8FJxHjRolXbt2lXINmkuD7v3EzCCYDGpSS07+vleWLFkipUqVctrP3r59uxQvXlziJkoivWYskmDBzB/Jnj16KO3LFdL7+8KFCxIlSpRv/nvv3r1lyJAhUq9Lb8lasKhYBR/ev5eWRXJoIkoRECJECAkMmD17tjRp0kRaDR4jmX8sJFZBu7IFJXJo38Ou3UvU0GHC6FeqCt+QMmVK2bt3r4wfP15e/P1I+tarIr90aytXTp9wSIBZM32iBhmCcpUqVeTs2bMuC8obN26UBQsWSJYCRaRQ5epiVsBkNOk7VP7++29p3bq1t3/vzz//lBEjRkiytBmkcrOfxaz4Lkkyqd2xh1a+3bt3t/nfUTH16dNH/33N9l3F7CAYthw0SsJFiChNmzbVCsNZKFasmCadx/fvll1rlonZQRIzvX83efn8H5k2bdr/BGXQrFkzCRUqlCwcM0Q+vH8nVsG62VOUBWjVqlWgCcoe40uo0G7xJrDB7oE5WDC3b/n582fbfoHgwaVdu3Zy8uRJKVSokOxdt0q6VSstXauWkl1rlsu7t74HeJ8euAt/HZHxnVtLs4JZZfG4YRIhbBhZvny5rFq1ysfqz5F49uyZPugRIkWWFgNHmr6iyFuqvOQuUVbfsxUrVvzPf4e6btCggbYi2gwbLyFNTl+WqtNI0mbLJZMmTZI9e75lfLzD6NGj9TpbDBwlYcKal8L2CNojJCF3796V+fPnO/Vnjxs3Tin0ecP6y9/374qZsX/jr3J01zapUaOGVKpUyVuGkMTs9uWLsmLyOLECbl48LyunjJN06dLpGRuY8OXr7iWzn52mCczv373Vr+H82H+jet61a5f89ddfmuHfv3ZZJvfsIM0KZJXhrRvqDXZs70755+/H3n4PgvilE8fkt8VzZVKP9tKudH7pVauiPnj58ubVoEL/y1VVsoF+/frJ/fv3pUGPAdqLtQKa9h0qkaNFlzZt2vwPGwLFC/tQrVUHSZw6jZgdJIOth47VANu4cWP5+PFbnYRn/PPPP7J48WJJnj6Tw1st9kbhytW1TTRlyhT3w8wZQLcxY8YMef3yX5nap4vqKMyIJw/vy+zBvTVJnzhxoo9/F4YlS5YssnbWZLly+qSYGegoOAPRicybN0/CfGUyAwvChg2rX9+/sw574Rf4u8fsHd6+fqVfw4cP769/nzlzZn2gR44cKQsXLtSb6q89O+Tozq3ufydarDgSKWo0CR02rFZpH969lXdv3sjDO7fks4cDALEDgaRly5aSNm1aMQP+/fdfmTt3riRNk04KVXJtguBXSrtKy/Yyd2hfTXCgKsH79++18kQMVbGJ91S32UD/s2KTVrJ80hjZsGGDt5USoOXw+vVrKVnT7ZqthDDhwkuhStVl4/wZyg7ASjkLZcqUkYYNG+r9PmtQL2nWb5ipKpx/nz3VPjwU9sJff1XNiU+AyuZasmXLJpN6tpdRq7eYlkolebh27rT07NlTf9/AhvBf48vbVy8lMMLuFfOtyxf0TYsfP36Avg9q0p9//lkFRwSzQ4cOqVALsViyRAkkbLDP8v75U3n990MJ8eGdxIgUQcqXKyeDBg2SzZs3y8OHD1WaThZslqAMSDZQpJes1cBUh5QtKFSxmoQJF04/BwO//vqrvtclatYzPYXtGcWq15UQIUNqNekdqDKnTp2qkwN5y1QQK4LPBvh0nY4C713RokVl27IFsnD0YKdW7T7h1YvnMqR5XaWmaVNUrFjRpn+XMWNGd0p7Sq9ONrfsnIk/d2+XFZPHKoXdt29fCYxI/VVYfPvKRQmMsGvFrOMyZ0/LDz/84OOolF8BLZ4zZ059WRm8PxyO9JbzlfG+QjMroER/LFtZdqxcLEePHpXs2bPr9VA1mFVV7hOixYotOYuVkh2/bVB1vFdTBEwMoNIt37C5ZXrLnoFgLVPeArJ27Vp5/PixxIoVy2k/GwqV5K1EiRKybvZUefv6tTTpM0TbCa4CQtBBTWrK9fNnNch26tTJT/++R48eWjCsW7dGwkeKJE36DDVNkn3m8EEZ0765RIsaVTUhgY3CNpAhQwZlMK6ePSWBEXZ9OqCSoYWyZs1qz28baLB//37txRas9JOE9SfVb5bqi0ro9OnTsm/fPslTqpxEjhZDrIiSNRu4X493nxkggFsZuYqV1l46zJOzETFiRNm6dasUKVJEti6dLyNaN1SlsCuAGLRHjXIalBntGzBggJ+/B0XHsmXLpHDhwrJlyXyZ3q+bKXroqOCHNq8rYcOE1vf7+++/l8CKMGHCSPr06QNtYLZrxXzt65sUkMCM8vXMmTOakfLCIQWxEb3M0KFDa9MfoQYiDHonUEuGEMDsQA0Oiv1UR6wKxqFSZPhBVq5cKTFiuAXj4tXrilWRNnsuSZA8pbYYUBJ7rny4B6nukqZJL1ZGsnQZ3a+nXLlyLgnOjAgi7Fy0aJF0KFdIGvcaJPnKVnJKtfnuzWtZOmGU9to51KdPn66TEf4FZw5eDZUrV5ZtKxZpQdJy8Ghlw1zBxO1es1xHviJHiiS//fabno+BHVmzZpXjx4/rDHq02HEkMMGugfn8sSP+CswYjSD4QpVNFfbhw4f//wVDhZLQYcLqV5SGzBAyNM+Auf73kCG1l1KgQAF90PjfZgWzviibCQRWRtpsOXXWnBn0cBEiSKofrMuQEBQy5skvmxfOVtey5MmTf/PfCWTxk6dUEZWVkTj19/oMcT2uAsGMBAihHYLM8V3ayMGtG6VZv+HaVnBklTy5Z0c1l8mdO7cKuHwzP7IFmNMQnOvUqaO08aWTf0nLQaMl848FxVl4+vCBTOvXVY7t2aHjadu2bTP1GWhPZMuWTWbNmiXn/zoieUo6P9m0RGBmVGnf+tVKn9hyY0Crbdq0SXuU3EwgasxYkjFPAUmWLoOOpiRPl1Et1zyDkSkoDCp0/XrmlPzyyy/6IkAzTI+YgwrbLCDZYFY7bY48pulH+Rd8NoAkKln6H1zaL7QHuM8AQctjYMZUhfG6ghWqidWBDiBhytQuDcwGqDLz58+v4k4o4ZMH9sqP5SpJiRr13Cv7gOLTx486m7x12Xw5dXC/JgWIvNq3b29Xow2qb6YUZs6cqb3qwU1rSZGqNaV+t34OrZ6pkveuXy1zhvRRIVutWrX0/DNYrP8Cypcvr1M3O1YsDgrM3uH3zeuVzmk1aKCPgYcbihEoZnnxykYVm7tkOR1FYUbUlqBFAM9aoIi+jO/J/PKWpfPl4JYNWsnhd8uoAG5VZggc586dU5reXgePK2FcAzadgel6YDQ8zrhDk7n99wwSGEACsmPlEm0P8Xy4EowmLV26VE096PXye/FKlSmr6hiyFynh58DGOYAXOiZFHNbMKMOo8ZnSS6ZooCDw2CqDJeE+5kXARmiKJ3ymTJmU+ePlm1iOMwu2DoEbNpE7Vi2VE/v3SNkGzXQkktFOe4Fe9on9u2XjgpmacMSJE0cWzZ9ns6o8MCFevHia5JEY3bt+Vb5L+i3bZWXYLTAj6mBMql49N3GQV8B0nB7Tli1bNLhWb9NJilar7WVV7BfwYKTOnE1fDbr3l12rl8pvi+dJ27ZtlWKaM2fO/1CUzgaHvsfqzMpgBjh8xEhqHpE8vfWvJ36yFDoG5rmapGIG0S1iAuMbosd2e86ePHni8sBsoEKFCvri+UCAh6/3xO5uLlUsjCBp4pnha7TYsSV06LASIlRIbWexXOX+zWty9cxX9uzMSV3WABjXHDhwoAZKAi6tL+bVT5w48Y1BDvQ+avtQYcKoBwKtMpTjaCg8un7lypVLZ7LxAPcu0cePGvaP6hnf+PkjBsjS8SMkX5kKUqJmA0mRwY1p8g+eP32i59q2ZQs1+eB3qFu3ruoi/ktVsmfAjhKYty5bKA179JfAArsEZlxw6DmSNXrlM0smS1+nQ4cO6tlLFtmwxwAdv7E3okSPIZWatpGStRrK4rFD1QUMgdjw4cNdWj0zcgOs4IzlG3gPE6X6Xi4e/1OSfG/9fhYHd+JUaZWa9wiqKICRTWCAcR22+Ni7ol9I8MRFjuB88OBBDda/b16nL1soZZ7zrFl/0uBZtmxZXVLSuXNnDbK0kqjAU/yQ1T3Q05KJkyDR/7B0BOYbF85+bZWd1q98DwJAsmTJtD9OkPYqIBrVMwUKRQGtOqyFeaEtSZkxs3uykeT7tF5qF5iNfnDzurbpjKTj0sljmoxQIbNQg5+BgdJ/Hfnz51efit2/Lpda7btaXgtit8DMTURmaGQvnsHhVrt2bVmzZo1m7D1HTXanoB0JREnMS+YqXkam9Oqo1TMZ8+rVq12y+ow1ePp7RQwca9e4DqwiIkWJKoEBEaNGlduXzn3zZ0wCgMBi/h8iZKhvrsuMYN0ifUNe4Pnz59pS4PX06VNNKgiy9IyhnQlO0M3oWphrBTicMWOPpgOky5FH6fEcRUpKKBt0J4wyfp8lu74MPLpzW7avWCQ7Vy2RLl26aHDEznXYsGFerkPl90MUxovfHTYApnD3ryv0BYKHCCEx4sZzr9g/ffiolsbMWb/x4GiFor1A/vxa/SOcM5N2xtUIFiyY3ivEnlVTJ6g3fGBAgAPzlsVz5dyfh7QapS/jETh20aDnQclburw07z/CIVWyT0ifM4+MWbdT5g3vJ9tXLtFZSsYJnE3/GFVKaJNa+PkVKOXlyxc9UAIDEEeRRMLuGBWUYc7ANEBgwMevAdkq44UABq5gwYL68g046uFnjTMdwa5U7YZSomZ9SZgiVYB/j9gJEuqh/1ObjnJo6ybZtGiOVsMk+yiDqdJ9sxkGjx490n0AsAG0TnAndOtxv5ZwoUJJtGhR5PtkSdSkCRaBpIPd9v5l+uhJM/Vy7949/TnoXIyxU3rnadKkcU9orIqmTZsq24INKX4DjHP+pwMzB9aisUMladKkShV7rhBLliyplFTpOo2kYc+BLqORqZ7ZChQ1VmxZNWW8GgOQLGC07yxYXYn9v/hqrRhIrovqhaDsMTAbi1iMxSxWx7t3bywXmG0FzzN2vazzZHMYS0rQQjgigfuxXGWdv96+fJEsGDXQXfQ1ZswYL6tnj8CDgXORlyOAoBbxK0Gf4E+1brB1XoHk06PQ7ccff9REwEoIGTKktkr5/Sf17GBqD3OnBOZnDx/omBTiKugWA2RlqOUIylgZ1uva1+WBiZ9fs21X/cAQZGCwz0J3ZhGduw3lrYTz8F5ZFbrVJVgw+RRIqsn3b9/oIeUxeWQuFDy4dUMCAx7euvnNdQUGkEihuOZFldyo50Bd6+noIoDzpHiNuvLDj4VkSu+OWjUj/IKupgp1JmgncpZRwWPiYvh3I9BMmo6x0wwSO0EifX9Chg6tBRXn0JMH97V/ff7MSe3HG2DRCdQwojyrVNMZMmTQSR9aDCsmjTUvpf3FCYGZoAyF7Zlm6tatm96kKK7NEJQ9okrztvL63xfq28vN56w9tUYC8OrfF7qpyergPQRvXr8KFNeD4MdzJQkFyb2L/3tgAIcw0wksiAkMIACxZ5jtZjjSdRw3TZXczkTs+Amk35zlsnXZAp0ppuLEDtMZtsS0CqHI6V9fvXpV79Us+YtIvrIVlc6FMbAlQSG5eXzvrqraD23bJPu3bZLdu3frOBIiM85JV+2u9wuIO/iyQ2kj7MtVvLSYCbzPz588lsjf+T7lEaC0EqqP9YyevYUZdGd0qVn/4aYKyoDfp27n3pI5f2Fd50eG6QwYG65YXh4YDsRbly5oj5ktO1YHD8ydKxf/h8KDBWL21bCatTLevHypzleBxceezwzRD0EZcdeABaucHpQ9nin4MHSbNEf+fflKW2XGDLyjsGPHDvWKRnX++OkznUSZvP0P6Tl9geQvV1kXl9jKGvD7k2DkLlFGOoyZItN3/ym12neXDxJMmQgYAGbOzbIZzCdKG9tjkohxnVrKiQN7xExYM32i/PvPM5v+boACM3N7Hvcus7OWPg90ceshY02rZuVGbDlwpI5PkBE+e2bbmxUQGDtRA8Mhf//GNXfVaGC4nicP7umcqFdBiz9jOYutD5RZce38GT1YA0tgZk6YSjFD7nzSa8ZCpW1djawFi2pgfPP2nfad2VhmbzBu2rx5cylWrJg8+vtvadx7sMzYe0zqdOqpo1/2AB4TVVq0lSk7Dkv70ZPlkwRTZ7EqVaroilczI3ny5MpYRIwQQYa3aqgrMF0NnrsVk8bIkvHDbd72FaDA7Dkjw2nrypUrUrNdVzVtMDNixP1OzUju37+vNn2OBlknDENg2IZiBGMSL+YsrQ7jGrwLzMasvpVx9fSJbxJEK4N5YsaUcAnrNmmuqdZxZsiVTzqNny5Pnj7VHq09Z8YRddFLhb7m54xbv1uFtY4SOvF8/1i2kozbuEc3yEETw/wxn21mZMyYUXbu3ClRIkeSkT831jW1rqr2MayZNaiXLJ80RheLJElimyDRbgoJRgAMCrtM/aZiBRSqXN2d0qan4miaBfUjQc3slJBvuPI1kLEI4Nq5QBCYfdiKVrRoUf26f+MasSq43/ZtWK3UfI4cOVz96wQIjBuha2EZTPcpc3XiwmzIXri41GrfTSvmvn372uV74r9gVMlN+w2TvnOW6QiXM4BpU6dx06Xz+BlaPVerVk0mTJggZkaWLFm0rRovblyZ2qeLDGtZXxd+OBOYbnWpXEK2LJmnRigsabKVRbZbYJ44caIeAE16DzYthe0Vpc3vy1dn3GhUK1Ci2p+1MM4ePagmLXny5NG9ug9uu6l9rYoLfx3V2U6vlq/Qx0PQc/C39fLi2ROxIvCRZ/8wblQepyf8SqFiZ8mkBQcM40nsdsYD3uM2OEeDoIxVapO+Q00tOizfsIW6fI0dO1b++OOPAH0vNnLh9x0xajQZunSD9rNdMXqau2RZGbVmq7KhsIxDhgwRM+P7779XkxkMrti+1b5cIdmzdqXDCyOq5MVjh+nebxzcBg0apJoAr1wxvYNdPl0cedgSk/qHrJZbaoBykaoZowBmAB2JmjVr6tdtyxeKVUEWeP3cGV0+QM8J7Fy5RKwKBFFnjxzUHcXeOSphwYgd4q7Vy8SKYLmLcR22AGcwaFOCCocazAhKblTqefPmVZMeRmpYoUgyY1TifH/Ghk6dcgwrBIUNjZq7RFnJW6q8mBks52kzbLy6rWHf6V9KG8fEBg0aSMx438ngxWtdbulLC3DQol8ladr0Opo0fvx4MTOiR4+u+7/Xrl0rEcOFVR/2gY1ryPH9u93HyuwFppQ4IzpXKi5rZkyUHzJl0lly3ie/jp0F++LPJ8ioLs6ePasPMCvP2o6cKAXKux3WVgLZ1NAW9fQNJLtxFHirOdwuXbkqM/f+Zcl55kk92qulIKpTejkpU6aUJ/88l+l7/rTkUD92suvnTteeFGpar8BcPosMgoUOKxO3/m4ZRgggamteMKvkyplT9u3b5+PfxYWK/iVLGKCMDbgtk8ggCVOklrDhI6itJfcySyTYKHf9q680VpIGaNswZoNoyL9VukdgkkF/7v2nzzJ+4x5TV8sewejOwtFDpH///jpn6xccOHBAk6DwkaNoUHaV6twrwB71qVNZ7ly97L4lzOx4+vSpVvoEau5firLi1etK4crVJVK06P7+vvdvXpetSxeoXzfPA4LoHj166PiW54DsMW46NDBj/E9G/ejJUz2c1arRYsC2rk3xPBLs43s9nBzpRcvBh6qSUTL2z1oJ0PDNCmSVrFkyK6UJ2HGLd3D7UZPUEclKIMPlehLEi6uUrE+jfaiAWU9oteRz4ZghsnbmZG8PTx5/khJsLNevX69VROz4CaVwlRrqFc18sC02unyfpw/vy5UzJ+XUwX2yd91qVe7jhFW/fn0dbQqIoxSVONaLqJARPFkF7IX+uWQ++fL+rTJytp4tJCIIve7dfyBDl2+QJKndxi3NBNZqdqtaSr58eK+BxirGNTdu3JDp06frPUVbhIKClcMeN5nF+i6+l+cBseLutStfF5ycUlHlxRNuW+mIgySjtIy88wpwWmDG9YuVaBUat5R6XfqIVcGM2eJxw9RH21F2ecYDxw0cNc53Mnb9TtPNefuE9XOmyfyRAzXjhOI0VggmSJBAEqdJL0OXrhcrgY0/k3t2UNHizz//7OPf5QFGkfr2w0cZt2G3RIsV2xJthx7Vy6rvMv1gz9k7oy8cJNClhjlFiVr15Yd8BQPMCjA3vW/jGtm6ZL7cvHRef3afPn3Uy9qvtB5HFGKei5cvy4y9f5liNMo/VbNfKkvuR2a0sTIuW6+JmBVHd23VsSScFGkHWuk8e/funYrqKJZ4Pvj/BhAXRo0VR8KEDattCV0z+u6tPLpzS955aEsQgBGI0sahvePb9dsamAPcYz569Kh+Rb5vZaTPlfeb63GkAxi+urcuX1CvXavg2aOHsnr6L+oGVLVqVfc/ZxkIvXNWQB7ZuUWsgjevXsnKyWOVZvVph7iBmDFj6twsrMGMAd1Nr6znEKHtQICdN2/eN8GQ3x1NCIcEQZlRmEnbDuoMLpvf7EHV06aBERqzbocMXLBa4iVNrgrlnDlzag/aLzh8+LAKz/KXr2q5oAxgH6jKsMy0BQjrCMppsuU0PTuQvXAJyV++imzatElFalZCmDBhtNXC+42LGvcYyzBIVtOmTiVhvnyUt8/+lmd3b8nHf/+R8MFF8uXJI127dlUjE0aDocdZCUobzJ5JSYArZkQfPPhzDp5WWb1VAa1ZJ2sqKVe2rAoFHAkUrqh9/376VMau2+W0sQf/gltkeKsGOqzPe8N8pkcwC67OZiFDyfgNuwPUr3EWZgzoIVuXztcDEKWvrahevbqKkMxO3aMKRYCCZgLthMfKn1YKAZnntWnfYaq2dTRQqrKWj98pRPDgWj3THrBFXUzixKE/dt1Ol4uf/ItfurWVvetWaVICRW0LhU1SY6a+sncgWe1QrpDlKG1XwGkVM6ozFINWDsoAkwLELVyPo0Hfjf4GVduUPp1MX33tXb9agzL0teegDKiioYP/+fuxzBlqn7lNR+L0oQMalPF4t1WpbIBAzrq8WYN7q6LbrNcHfQr9iwDFwJ07d3T0y6iSMY5wRlAGVIwYDw1fvsm9emZXsW+jVijEqUjwR7BqUAaIjMCSJT5PMOCpwIasGm27WCIog0hRo0mTPkPln3/+Mf18s1UQoMBMQEE0g2F4YEDy9Bnl7t27TrGdY38rYpbTfxwwNaXNUD7m/HHixPHxoeOQZeRo34Y1pqa06X1O6dVRWwrQVn6dByUos2KOJR4DG1WXv+/fFTPh0sm/lN1gzpxD3qCwOezz5csnFy5c0L4lhhGuSKZ5xkas3Kx7c+m5VqpU6ZvenmdQWbBH2OqtMmaaSf59Svw5T6G7oeuLW0wYmqNoSYmXJJk+U3xeQXBhYOaBQsVpRsWgf2Bcx5kzZ5zy81A0J0yYUKvMM4fdVM5mwuuX/8rw1g3l1YvnqmKkn+wd6K9MmzZNxRBTe3eW21cuiRkVshN7tJNHd+/IiBEjJFmyZP76PghdED2ykWdAw+ry+N4dMUtQHtKsDv0p7fkZtBmtBgQqTBy0HjrO5WIiJjdIDApWqKa/J0zMx48fvfy77BUGjGtZGQiIknyfVq/HO4aM8SjOnoKVfpKwHnYQWAEkuGgKEIPCcJgNX7580YKLvjDvMS2FS5cuKYuE0jpQBWb3vZ82jFNYAcZYiE+Lxe1NadOzDRc2jAxvVV8un3LsRhq/4N2b16q2ZBUctKNXFLZn0FuCqnOrJmvo8gezgHt1Su/Ocnj7bypW8yuF7RmMAFHdQGf3rl1RRyhciVN/7JcBDX+ST+/fybp169QIxLiXYWeuXbsmzQeM1JlNswSqVkPHSt7S5VUZ650q3gjMjLFYHYzhsDCHcR2vYIjDrDZGaaBQpZ+UFbBV5OZI3LlzR7290VcwZcPGqbhx46rvAj185uwZb6IwwpGLFg8zzmgZYIFd3V4M0D5m45cPbUFjCa8Q6uvmD2dSMfQBWT3JNhqqrx5T5+tMnSvBzmi8Zc//eVjatm2r5gi2olSpUnpzo3bsW7ey9J29zOULTaiUp/TqJHvWrdRqlx3c9rA0JLhDGePM1LVqSanbpY/2Ep1pl4j6msXw62ZP0d+FCtQIyoDxJCqEmu27SbGf3EbczALU3z8P/0VePHuqbEvp0qW1HeI5MGMmguOU1WG0/LimpEm/7R8/fvxYE5T0OfNKguQpxYqIGCWq5C1TQd2vsMIk+DkTHz580EKHxACltUd9A2xF5sIl9XcMzTkfLJiOQL199VLZveMnTylj4XHpEM83wkO/WGmaKjBzkYEBwYO5Haj2tmrzDWRrzE9zKA1uWltaDh6tW11cMROIi82YDs3VdpMMcsyYMX7+PZjVhJokYPWpU0m6TZ6r4h1XJRnY8B3duVXKli2rimq/ztH6BHrrMAXYLs4c0EP+2LJRWg0ZY7cVfD4BhoU5bA4WfNhJOIy9357Hbio383lO21XARezn4ROkQ9lCqhanDx4tWrRveswpfshqqflY70BwMK7J48ghwLCHwGJ2q1HfwO9PYObec1Zgvnfvns4i86JtEzJUKMlbuoJkzPOjpEifSRIkT6V/5ivVffumMoTnjx2R/Rt/1aIEBy9aLYxQOTPRsMvaxw/vAkez/93X62A9o7NRoEAB3XAVNUpkmdClja4rY0GEs0AysnHBLOlUoagG5YEDB6rVqvEZE2iZ2eMhgIrjK//fu94gAYsKgIwUqnfh6MFa3TkTx/fvkQ7lCmtQpoJHjeyIz5YZRqpSAsuZw79Lx/KFZeP8maq6dwSwvlwwapD0rFFOHt66oY5kLErwGJShsNmNDrXIbnRXLD2wFTHixPNyBSuHJTveI0QKHK2y8JEie9sqc6fsLS6kNVoOxvU4+syaMGGCpEiRQgYMGCAfgwWX2h16yIw9x6Tj2KlStGotSfJ9Ol+DMiDxw6KTgN6kzxCZsedPfW7iJkmuAR+THsYqX75020PvaAToaTWy2DevndOTdTQIIq4KzMbaQQ54Nskc2bFFZwP3b1jj8H4HVXLfelVk7tC+8l28uLoJhZ4y8+ncjDi7QZMi/oofP77ScHzl//Pn/Hf+HoIoKCxjBIbvwQMKXb921hQ1d0eg5IwqeUrvTjK4aS159/KFCtdwK7NnpewZvA/Qsdu3b5fYMWPK3GH9pFmBLDJ7cG+5c+1ygL8/9wBbsEjamhfKJutmT9X3lfeXrJ61oh4BhY0Su1bHHpYYu2EFa5YCRVRJTmvHY0spdFjr2fx6BcOu2KuFFnyOBJBEqVKLlYGHAZaujg7MV65c0XFHErnIMWJJ10mzZfL2Q1K5+c928VEPEy68GsOMXL1Fhq/YJOmy51aKnP60o1cEB9hghIyF8QsEHB3HThOrY3r/7rJt2QK5efOmLi1wJdiiA31C74m+U+m6jSRbwWIqmrEXMKBnnnfnqqVqsIKgCYcrDkd+rsc5RTf/2AR6SHKAfPzwQZcYMC4E/YPJgAG+B+5mVJAsHqCqHjVqlPaq+d9Fq9WWUnUaSaKUqe2uIt+3frWsmTFJnjy4p0pk5sUTJ04szgRZNYkADzJe8oDPMFfx0loRMY9LJWtLggF7ceXMCU3Qblw4p3/OgcS9waiR54BsCF9431NkzKzLD8xcLXv2Xm5XOr+kTplS97sTwBhrK1ChqrQd8YtYHTBgTX50q7xoMRjgCMYLIEKM2LpW0eoY1bapHNnxmxop8fnZE1++fNEVwySe3B+lajeU2h17OnwvN7GOvcqLxgxRS076z5xpfr0+Ww1GAnTK88BjTH/trNvhY3VgTM6cKko9/9wwmNSTKfKVm4aMnyqNCpz1Y2yWgm706jD1DHpQ0Nts7ULpDEWKAKZ49TpSpGotf3s1E1ChdlkFyPcEHOIcDARkriNOwsRSqWkbSZHhBx8N3T1eO6NDaux+5qQc3LJBhg8friNJiK0IIhhdlC9fXho3bqxrL3mly5FHStaqLzmKlLSJbvIONy+el63LFsi+9auUPkasQZXMnLgrepPYfLZo0UITk99//10DNImW8X4HDxFCzWySp8sg0ePE00oqRKiQ8vH9e3n39q32uq6dOy33PRiYUJGzCIIDwSNl7RXYDsUICJ+hVYKyQWkThLcsma/exdh3gvc+zDlbCR++XodnRg4Kn1GeYgWKSWAAs+qHtm1Si0uPQsSA4tOnT3r/c3+j4eg+ZKykz5lHnAGeI+xRs+QvrEJS7Hm5PsSWHjURprHkpCGOUcCCoxckwtceihVBwMKSs0jhQirE8g28bfv375dt27apaQABGbtD3xA2bFh9z6CtuWmpenyjzunncjPS6+B/u81EpnPfhMKDwEGPkMbz7+hW0bptQjECJ9UtCQNKcPrF0OcEsKwFi0rJWg0kU94CATrQyS5P/r5Pti6dpys1+f/s7sWYg0QOoYsRrHB2IsnAQIJr0Vea9N6uxOThvHf9qttmlzMn5dKJY7qsARh9IMah7J2pBxTMdx45ckTvE17cM1S23oGxDgRd3Ce8smfPbtM10UaA7fkUPIRSe1ZaUQluXb6oLRw0Cqj7eTa+z5ZL+syy7s5vjwlkxwpF1I4UDYcBVqjSlkA5X7VFO7E6YHfGd2mjGpPKle1jW/vx40epW7euerxzPnX5ZZbDq2TvwHm2eOxQbc+x+lbbV7Fjm6diBhwaBGaq5gxfF0FYEbevXFQ/X67HJ0DPGDSl8eYacvysxcqoEUK8xMl0Kwl//unjB834obGMVWHnzp5SY36+B5U0Ih0qrOTJk3v5M1H9ssu1Z8+eusGF3i//ftuZk+5/h2CNYxA/M3iI4JqdQ0+/ff36G9N2kgLUydxcVLWYxBCMKzRqaTfPboJ65h8L6gszj/VzpioNROAcPHiw9oVISsaNG6d9aa4HxzBegCSBvigUeqgwYd2v5+2b11pFerwmqmMOcQIyFZZZ1bv04xkl42WAdgEBG3aFBIWkjRfzlv4d0WBc5MGDByqCsVpQBrQ36Oehnkd8+P3338utSxckMIAtW8Yojke499ItuDLXK4T+2qax19jp58+flWkjKOcsVlo6jJns0t3vnG91O/dW3ws86SlwVLjrzapH/yDAgZmsHpz/85ClA/O5o4e+uR7PwKpzyJAhmsXTQ4QdKFOviRQoX1V7hrZQsblLlPmG+j26c4v2eHEA48UgPL0TKGyvQJVLBsqL78HvZFRfONmQNPAwUFUahzyKRZINrgsKlAqZMSaqVoJfqyFjJW02N8rQEYgdP4GqHNEhQAF17txZM2mCMdUz18sL4wX6ikZFiYjsxcN7/3M9eXLlcq8iuSbcuwIajAmKJFkeq1mjHUHiQuvBYzvC+PlUOQF5GGmb8LInoNi4F4tUrSlWBasnzx79QxkW3ucTJ2ZrYmuFVZs+AeYKeE7+uf+AZ8bLqjDOQp+sVv2CLl26aJsNRg+1dUDaXvYEI4h4JCz7ZZSOurLX3NZ92w6nsuHZEdd8kGAyZcdhS2bpvAUdyxeRfx7eU6rYI2XIfyOIdOjQQZ4/fy5J06TTCjNfmUp2sc3j+7N0gL4au00/f+2jjBw5UnuV9gQjNZg4cB0kFbXad1P1oTPdxJaMHymbFsxU1zPPZhjOBMF+8+bNylrs2rXL/XAEqDpJWhC6hQoVRj59+qgV+7PHD1XB7vGR4TlA6IZwzhG9Jr+Ag5BedPpc+aT3zMViVWD8UC/791KoYAFV9qNR6DnN7WC2MvrUqSy3L57VZQ8eW0U8l3ny5JH63fpJ+YbNxerAXY9xz8WLF+uYYkCwbds2rUi/z5Jd+s5ZZpNo0pngLMBSefPC2Spuhdk0BZVNFdesWTOdI/tr7w7dz2k1MFDOfmQGyj0GZXqAXBs95+ix40j3KRMkW6Fi9t27GSyYZMz9o74e3LrhLizgZ2IIz4ysPWCMQGGdwqH9Q76C4myQBDTs0V+y5C+kD26xYsWUesUy0ll49OiRvq+MNuEdjRCL/jZLBujV07dHkOXdZ4zy+/r5s9rfpjVx4ve9mrTRZuAQIohQSbsCaAXoMSfPYO1ZWCpHWCjYC6MXSwvIyoEZOvb6+TOSM3u2/9FvwAQBZ8/5Owrv37755rr8ixcvXmjSSy+53chJpgvKgHOiXpc+cvbwQW3TccbSsgso7CLZRP1KpUzVZ0XQ/wQe/ZMxYmdnMgESs/1xG3ZL9sLFHdrDZMC9//yVSv3ef/hQihQpoh7C3pl42Aqs5lBEBwsZSvrNWe6SoOwRiDf6z1spIUKH0RsZEZ0zqkl8c1HcE0Rfvn0nP7XuKNN2HZG+s5fqSkLU4SjfffqM6eOny55LK5v2oyerEQHOVQlSpdGAD01Jhs/InbMR2HylEVPSKiD5P/enW6vJqrhx/oy8efXSSw0Lm9vA3/fMtanMv3j8deOacV3+RefOnbWlhNWtmXfWk0i2GTZOPn/5om1C31aZOi0wYzZRsWJFOXFgj2l31HoHeleHt2/WyhShCaBirV69ugQPHUa9q38eMUE9Vp0Bsmlm88au3yVps+XSecdq1ar5W0jBHC1iL2E5/awlkuoHn8VtzgIVKr9PsBAh9PejR+7IgEU/Go3Ad8lSSKfx02XqziNS/efOOqITECDYKVixmgxfvlFGrtoi+ctVVvqNpI6RLWea4QcW9ygAe2FQfiSVrEeljWBVbF/h1lrAPMgzGFUkiMHCBAbQS+ccC0jluG3bNp1Egc0q9lMdsUIiibkJ2hic+AIKuw05MmMJ5o8Y4PLNHH7BotFDdFTK+P1RCkNHUr0OXbpBqWtXIG7CxNJv7nL1zIbu5XDya3Cmb4pi+eWrV+pXTTA0E5iT7j5lvrx+80b9aO0lFvFcJaPWvnDxoi6fH7HyN8lTspxDBCQEk3ajJmnCETZSZFXaQ9M7q3omMEeNGUuix44rVodR9SPE43kEmP9YERjF7Nuw2n3szTN0VDFrVm2nMRliddDiocjx78jily9fVBAaJlw4aTV4jGVm8au2aC8JU6bWaRfsigMCu10xbkTMj/65e7vsXb9arAB+VzYOMcJCxQ8V2bFjR0mYIpUMWvSry+kTgkfbkRPVKYtZOd5fv9DaVIhUolWatzXtonkMAqq0aKf9UXo09gICG1oBvAeJUqeREat+k2qtOjhF0UmrAMajaLVa2tunckAF72hgVBE7fiLTjoz5BbG/LgFh9KtQoUJ60O9as1xHAK2GvetW6YgfI33efTYEZgqEW5cuipXx77On8ujubV/HTn3CkSNHdLa7QIVqLj+D/UppY+pDAYVgOCCwayqCVRqUzJwhfeTZo4diZrx8/o9M79dV50Ux7kDqjtALRxlWFZplNINssfmAEZKvTEWtnHECswXc2FAqzFdXbt5WzAzGDpKmTS/Dhg2zi8cuLkokirhula3fTIYv3yRJUvvslmVvME7XctBoVRO/ff9ehW7Qc44EB0Jg8ZU25lQZWSOYUTXzzP6+aZ1YCVR/jESi2Kc95h2MMU2r09mI9HwaO7UFU4y91DWtt5eakdjI0aJrOzQgWwqD29tEAbXrqxfPZVq/rqamtOcO7SdPHz1U6prRHQbYoU76zF4q0eOYiwokOCMwYn3fL7/88s2uUe8obEQIvPttho03/XwkVSy/J+tD+b0DQmkzD00QpNeDyUaD7v1cOveIkhjBHcI7hG6+fXYBAe+b2T9r/87CsheXUbBlE0crNWwVbF++SD3pOV/C+zBeybgUIrfff1svVobx+3vnxeAbEPwtX75c0mTN4fRk2h5Ac1K4ak1dsgFb5l/YnbyHEjYo7VVTx4sZsXnRHHcKm0DAADujM6j/zLqJR4PX0HGaPOAU5tP6MUxQoLC1Ek2TXqwAHsKqXylt9gr7B6wIZE4bwVudTj1VjGEGWhfBXf+5yyV4yFBqROCozTuYG0CHBgZg3AAMwwaYLXaDs5wEHYsV8OjObVkwaqBOAmDD6RNY/FKlShX1UyeQWxEwGgc2rtVtc/7dXQwF/O7dOylRs75YFcWr19Vzx6j8/QOHdNUp4+mr4YjC4LWZsGfdKl3Fh+sUNwFZDVS2FdR/CNLqdOyp6/wQR3gFWIrJkyfr7F/5Ri3ESijXoLmEixBRb2j/sC0symD5QcUmrbTXYzbVZo9pC+T9h4+qzPVqJ29AwdyoMUMaGBc+MNMKG8I2tOP7Hb96LyDg/p3Sp5MuVWHDGaycb6AHDaC+rYjdv67QWWzjOvwD2j1hwobTTWxWBe3QNFlzanvUv3S2QwIz2e3WrVs1+M0e0kfWz50uZsCOVUtkco/2msEipsJZyxhgt4r6r2TthjpGRfD1av4XD236y/nLV9WZWyuBxRVsF4KGxg3JL4AiZrQMup81cGYE1qe1O/WUa9eu6Q5lewN7z78f3JfAgL8f3NOvHi1LqUIIclDaU/t0MTWlDYXNiBceD7Ya6OCCx77fPWtXakC3EghAbHij8mcznn+TGdikxKnTutQL2x5IkSGTspqXLl3y1793WCRi2wbG3liQQT0tHD3YZTQb9ourpk2Qqb07q30ohzgbeFi+AYX9U5vOllH/kTy0HDxav2Lb6a1woob1hBPAoLD8QgNRfULvk2m3HjLW1AkWq+PonyGU3Lt3r12/N45jUL3Pn/i+5cwqIiLPLmo8twalPbZDC7XvNBvO/XlY5g3vrwUAHvi2whC54S63fflCsZoNJwtm6KX71/ELH3/GjJJ/nWG3MgwvAf+2rRx6grEVicOHOVJWZHX/qbTcuOCzR6i9cffaFelTp5IsHT9CTR9wwWLxgUfKl7EWK+G7JMkka6Fi6jXNzfw/wolsOdXS0IowtgvhvMb2JVsArQ+9X7tjD9NqBAyQNLRGKxDWTStgT0rbGFExgprVZ2GBV2M3sFy8MDSa0NVtkYCZfu9hLepJ6FAhZc2aNTZR2B6ByI3ziTagVcyaWCM7a1BPdWlr187/ayuNIJYskDjXmTYwG0rtffv2qfiB9W1dq5aSFZPGOLx6pkpeP2eadK5UXHf2Mp8MzUuyYHXKF5SsWV+TC1TwBmACUGQXrOA/KskswEmL64Bx8Q04QxkUdqk6jcQKIHmo1bGHUtqsNrQXjBEVI6hZGVwDLTGvVqFSWXLf44j3x5YNMkYrZ9cbc1z466j0b1hdPn14L+vXr/fXyBDKbVahMq89pVfHAI3cOAuMx/7z92OdGMHFzL8ITJaycRMl0biCQY5/4BTOD2UlZvQMjqdNk0aWTxojXSqXULGAvQ0DoLZ+37xOelQvK/NHDpTEiRJqLxb6y+O4gtUp34x58usBjymK4Qhm3NgpM7pmiYK9kOKrQ5kt2SZCQ4AozswUtmeUqtVAfbkJMPbw1gUoYfGsv2LxWViSahY+UC17p6rnOtmLzmwwlrpDW9RzKYV/aNtmGdi4BnJy2bhxo87R+xeMGuGRz3Ids4lnPePIzi26Rx1bXVwGAwKWBoG4iRKL1cFZFCdRYl3N669/L04E/SIyCKrnx3duyqQe7aV5wWyyYNQg3awUEPx9/64snTBSWhTOLmM7tpTbl85rlcxaSs+rBdlawiJ2en1WpXz54IvXqKf0Ndm5EcigSBMkTylWRvxkKXQszLfA/O+//+qeVkxUUmf2v6GBKxAiZEgpXr2OrhndsGGDXb4nCmYsH08d3KdeAlbFif271Skrf/78vib8rBZs3ry5nDq4X9qXLahJuTP9E3C6Gt+5tYxq20QihAunUx5FiwZ8CxZmO1DaS8YNd3r7z1bQ55/er5tS2PjCB3Q00SgwQptwi5R/Z5oxyPEPnF5iGNUzB9L48eMlXuxYsm72VGlTIq90r15WZg7sqdZ7Ny+e97Z3REZ9+8olHX1iF2avWhWkZZGcOjcdNWIEGTFihGZfnqtkA3/99ZfOyllxRaVHsO0KYPdoKBoJUhz6VgbVEPPXXI9PhyyHMsG5RM0GpphX9iuKVK2ln1VA5h09gyD17s0bVfZaFVuWztd7ACGRb+DvwTqgrQgdIrgm5aPbNXNK9Xx4x2/Svlwh2b/xV51PZwafGV57AJ9p5vm/fP4kg5rUMl2/+fnTJzKgUQ2lsHn/jRZhQMCZjF9DMAs+y14BZbl/lw+57AQ3hALsQGZRPZQkPcXLJ/9y/ztUf+zGxWaQD4y+9Id3b+XpoweaURugF1WmTBldGsDKPR7W/4LIgD4G1o9cj6FozFmqggQG8NnQs6MP61WfUedEp0zRPg6LPqwIbF+Z19y5eb1cuHDBfbtZQAC1C1PELGzpuo0td8g9uH1Tju/bpUZFCRIksPnfMRsOfcwM7apVq+Tc0T/0+otWrSXRYgds/aDn++7UH/uVYsZECatNDH1YwmLv9zpfvnw6OUIvfWCj6tJv7gpTiBsJyoOa1FRhLcWVT1ajfgHOZxRjX758sdx96xU+ffzgbpDjV7i8KccHwLIBHiZoWdS1/G/mPAvk/1FiRYkooT9/kA8vnunXGJEiSN7cudWta9myZWp9hg0jdC6uT74F5W8DcwaxMnjvkqbNoCI23jdghgfXXspzwDibVyBg4/CVt3QFVdZbFVTNYN26dXajs1F7371+VV2krAY2SHEwGxul/DqiiZqfNlWk8OFU2dy8cHYZ06G5nD3yR4AobloDG+fPlLalfpSBjWrIsT071KkL8SG9VUcFksqVK6sR0pMH96V37YrKJLqavmbK5fo5t6UzAVFhewZjVnxGHz+YbwTOP3j/9q2/R8dMxXlycydJkkRf3PSOAoE5XpJkWm1aHcz8cQCToAB6s4EBxjIG73o0RnL1fZb/XaNnJaTK5CZwsqdNJ8wRbRxGFNPnzGuZ6oOxm12rl6kxEfvR/QsqzEqVKmnvHlZlx28b5OBvGyROwsSSKlMWZWOYM02WJr2a2ngGweHh7Zs6doY6nK+Xjh9ToWr06NG1KKBl4BWT4wjUrVtXqe0aNWpIz5rlpG7n3qovcbbY8eCWDTJzQA958eypTJgwQdlOe4L3Fjx79MgyvhI+4dnjR5IkwXfWD8zOAHOjuLHkLV1eAgOM0QKoUBDS4o45BkJ/vQ7vejSBpR1Btf9d0uR2DcwpUqRQapUePCtYrTI+x9gNwXnKxF8CHHRChgypwZnXxYsXtVWGWpp+MC8DYcO7sS3BggeXL58/y5cvn7Vl5lHfAguRK2cOadiwoVLmHm1CnQUqZ9wKmXNGh/PH1k3SasgYtX90BnWtP3PLBh1/hZXwr7uXTzDMZK6ePWX5wExQpuVaqVwZa1LZzgZ7ekHUmOZY6xhQRIkR65vK8rOJzBYCAmPvNH0nr6AK9HDhVMFtdVC9Qc3TkrEXqGissoLV89gNSYU9kTp1aunatasGNbY4eRSEvn39Sl/v3rzWoExA9iw6ZZaYBSkshrl586a4CoxRITCDEYEl61i+sPa68ad2BHgf+EzalymgQZnkAOreEUHZo5nMtUAyhw/8u5c6pKsO3XPnzunhary44amOeJHtkpUirGAZBhfHi4wK0VhAYASwUGECSWX59TqM/tl7ExgtOGqJgQFDgY5y2xZNgRVYj33rV+u0AHoLe65gpWJkBWv3KfNMS2lTJdtz7MbjfYLpDnT2r7/+qtMcLElJlv4HSZ4ugxulnS6jUtweJxn4e88ePfhKZZ/WHcmXzp6So0ePqiEMNDs98PLly3ubODoK6hM+daoGR1Tr7CJYMWWsFKlSU+lte1TQKK3ZK4At6N/37+m9hJ4HtsCR91DatGm1J3s1EATmgO6ldlpgJutkc4j2fHbs+KZ3GClqNImXOJnEDBdOQoYOrVUfAYYbhDEIXh4/PG5I1jUaPQn/VGIhQgQOFj9ESLeDwTgg/nn8SAID/nniZsdJcuYZT548UeYjW/JUEhiQMIXbddBisVdgBiiba9WqJUuWLJEdK5dIsZ/sW4na61yY3r+7PuuMB9lj7AasXbtWevbsKefPu4mlMuUtICVr1ZesBYr6Ok5IshczXnx95Sxayj3IY/ixZck82bd9s06S8LsiUiVIO7vfy32C+JGlHpyp6AkYO82cv7BOKaRIn0niJk5q0+/FtT2+e0eDyR9bN6phC3Q+1zdgwABp2bLlN8tEHAUKMgqxs2dPWV6ZTTLH9bCUxD9weHTiEJ07d65medB1vNkIUlJmzOyescaKn8DbDwFDdxSAhhDj5O97pVOnTtKrVy89dHgo/EIXhPlaYZrBws8e+PD+rbu5P8H52rnTEhjAZ82NzRIUzzCSOqM/aHWECedGrfp35tEnYJOIP/yMAd0lSowYkqNISTELOHznDu3rTpMicrLHeYMoiWSEUTpWiRavUddd5e9fcD6xHYwX/cOdq5fKtqUL1KGLnis2ms4Sg3msnjt06KDKaFYMEqCZTvlr707971w/rBLnLD1bBJXM1qJ6hpFC6W2cq7AWHoM+5yqz2c5mBDCDOnTokCZBvNdWBFvPaDVQLZtOlY3N4PDhw2Xo0KF64ESJHkMqN/tZdx77pbHPzZUuR259AfopCB+2LpmnDwMvbqSZM2dK0qS+jwoZ1Ghg2Vv77uthzkPKko7AE5hPa1D26sY2Algof84ImrUd4V+XIJ8ADYlo6Mcff5SxHVpK10mzJUt+/yue7RmUF40dKpsXzdH5Y+w1A1ohUSXTf3348KFkK1RMWgwYadcZZo/z51VbtJMydZvI4rFD5bfFcyVjxox63jFH7ezqmZ/HnmpeGCuxm4BWDy6LjFKePer9ClWeL4/tQu4TxIOuAstJxowZo8yEVQPz3nWr1GeDlZ/+hUMCMyIJFIz0zKDpqjRvK7lKlLHLjk1szgqUr6IvgtCm+bNk57qVShmwBpEH06cHg32hBOf7N9zmfq0OVq0ZFTMZ2vHjM+XpwwcSPU5csSqoSJ48vC8Vy3q9LN34fL+I86wXHYnPn92uw1H9csaPaCORwA5v1UDajZyo89+upK9R+TKzjFMWVV5AlM60p6jwSM4jRokqbUdOlPzlKjucCkVR36TPEMlVvIwunKBSZx7dP1ul7AVMWWASeRnv9eXLl+X+/fua+OGuhekF7zdnYZo0aZSZMgsw2SlcuLC2CzgHSIKsBBJOzH1owTHe5l8Et3eVPGjQIA0QJ06elMrN28qoNVvlx3KVHbL4OlnaDPLziAnSb+5yiRA1mmar+NQaZhtegZsQs3+CujM9dR0tMjAyXo9/FlgVjUYVzQB/YIChqvUv7WULuOeppOLEji3jOrWSucP6qRLZ2Xh455YadBCUSRSo5mF7/AsCDaIkgnKmPPll/IbdmrQ7sz+ZPmceGbNupxStVlspZQILZklmAEksqnRYiVKlSqnuACOmQoUKaTFjpqBsoFWrVtrjpl1gNWBkc+fqZS1MvbKDdnpgxrO4ZMmS0rdvX4mbJJkMW7ZRanfo7pCA7BkZc/8oY9ftUlUitp5QM2yU8g4c+PRUEDxYHQSx+PHj62gMoyDgz93bxMrA6hDkzu3WvvAM4yB/6aEvZmW8fO52HQEJULYA4eTvv/+uVSouVqxEPX/ssDgDVG54YDPic/rQATXoYK44ohcGH7aC1aD0plFc5ytTUXpOX+gQ6trW6rnFwJFSvU0npZEJfFjkugJUxvRp2TePCxyLTahEMW6CWYNB4YzEiAX6HTGuq35Xr1C+fHkVntHD92i9bAWsn+u2hhfmNiCwS2DmQ6VSRalIcBy1eoukyJBJnAkcfJr3Hy69Zy6RD58+S/HixWXz5s1e/t3AUllSabHMw7geMmAeQgwUrLpdCOHEvg2r9Zqo8rwCNGHixInlukm37vgViBsBfUpHg8OZpHX06NHyVO0VK2v17Mj75d71qzKgYXV1jYodM6ZWyYxyBYQhYKSJuWSe8YIVf1L6Gj99V4Iq/ac2naRul946b0yFSsHiDHAGM8qVOXNmTfBIatu0aaPC22u37sibz8EkZKSoEiZqDHkfPJQ8ePJMVq9erapyetNoEdhm1blzZ3cXQVchVKhQOndOO2vxuGFiFfz+23q1aoXBSZkyYBv+AsxjsEKRxREIDaq2bC812nZxqcw9848Fpf+8lTKkWW2d4dy0adP/rGEzZssun/pLcpfwnzOLWQ50TAA8zspBA0GjsF2oTL0mYlXhBNfh031E4Ebsw98NGwDKyAwgQeQw8u9ohV9BL5vJBsw8uFeonrevWKRjNiVq1tcWUUBB4Pxr7w7ZsmS+nDiwR/+MKnnUqFF2YQZYi8gYZc5ipaXV4NGmmmev2LiVvHrxQtZM/0UFQMwAOwrMVqPG5mcgiowULZpkLVRMp13UdjRtBokSI6aX//bNq1dy4wITL6eVebtw7IgKr3hxpvMMshzIFe9tmzZtVO2OgQo9/HTZ7bO1y1Fgm9msgT21bz9x4sQAf79gX/zZaEUxyz+FQmWIv2qr9lKzbVcxC25cPCd961bRxeX0fXLmzPnNoUHl8Pr9R5m687DLM23/AlOGbcsXyuHDhyVHjhzuNBbUdvio0WXC5n2WmgXkfmKn7ssnj3XBuE89Gg5m5lSHLFlneb/sJvkzS9IE8e1qy2kreBaw7pw0aZIe8oZ/d5FqNfV9/S5JcptVxjA4LFk4eXCf7FixSB7fu6uHOn3N9u3b67Yke4lLSUZpmY1c9ZsKQs14L49o00iO7tyqS3ns7f2PQVOzZs20NQFS/5BVStRqoIWGf98PfmfGfEimcGL7/OmTMlPcGyRxzsalS5eUNYsaO66MWbvD1Ak4q0aZASdZpGL2Dsb4Jw5qDgvMjCUwN1i6TiNp1GuQ6YLAxeN/yoBG1SVOrFg6jO9RKclmlD59+kiXX2bp6j0rUr7NCmSRdGnS6IHq8b2HjiLr7TVjkSlGY2zF8f17ZHDTWjqbCS3nE1AZk9U36jnQksyAART0TQtk0cpqxowZLv1duI/wG2DVoDGSRu80aRo3l6yEKVNJuPAR1DXvy+cvOnL48sVzuX7+jBoq0FYx7CzjxYungYPrIlG0p8CUHjniUnQszm6Z+QWoijuUKyThQofSg5hqKqBAgc6zjZaH96JQ5epSqnZDu7AcHgGNvH35Itm0YJZ6SdA2YMWjV4Y/jsS4ceN0jSkt0mb9hpkuxgBsSyd0aaPJF1W+T7+jUwIzWRtGIVQtvrnpuAoITuhtQaPR1zLw4MEDSZgwoaTJnkv6z10hVgPzn7MH95bZs2erwMMjsDdF6BMxWgwZu36XJdYiQkl3rFBEXvz9SG9a32bSSQhZ85f5x8LSc/oCsSp2/7pCJvVor6piZjjNAPqVW7du/cYy17deKcHXmAyAvUFx7QhzCiOhxhOhdsceYnbs37BGxndpozuLA0ppc97Sejhy5IgaprQZNl5SZ/af5aNf1jxO7dNFju/frYIskkfobWcyOkWKFJG9e/dK7Q49pHLzn8VMoE0zrGV9iRkjhpw8eVLPJJ9AH59RNccG5vPndTzBsBQ0I1CDMp6BEhTRicd+M3NmUA8TNu+VBMkC1qw3G+VLn4O5SmwIm/Y1v4CCJINkg6zc1h2vFSpUcFvtt/2QZbfRdK9eVu5cOi/37t0LsA+8I58hBEHMw9Iq4QVFjXiLfjG98bhxHT83f/XqVZ27hcJGYOqMiQ97PKsjf24sR3ZsUaEagjD/AOV5zZo1VYlermFz1fKECRvOadewe81yFQlSPXfv3l2No5xVvf7zzz867kXga9hjgJSt73/jDnvizOGDMrRFXQkfNqwmDr5pRNRoK0oUNXDxLTAHSJWNm5eZgzKgP9Zq8BjtT+CxjVjNgLGMfeXkcWIlsBeVWTn8wr3rwzLTzTYa+kWnD7n1ocw8+0dQxnUIi0NbwefHoYFwyYq4euaUXD75l25TMmtQNp4hRmyolFiegHUmBhaMKqHodUZQBoicoG9pX1ghKAOCV5PegyV4iBCadPoHeIjzvoeLGEkGL14r9bv2dVpQNq6hcJUaMn7jbkmZKYuOWPHskbA5A1GjRlUGh5EvkoMVk8e63IPi6K5tMrhpbQkTKpQmXLYIN2k/kFjZggAFZpZPWAFUU3W79JFbt26pO5gBAgF+sAc2rZXDO34TK4DdqKj/GG8gc/XpMIXmJnDjSmTW8Sl65ZN7dVR6B3tVv9gZEhTwJ965aoklvc+3LJ2nX1kSEASfwdpFRn9Y85khl31EZM5CjLjf6TIMdBGwDn4BVqUk4DHixpNBi9e6VOjIdfSbs1wy5M6nbUGSf2cFyDhx4qhBDuNgyyeOlnGdWsqLZ0/E2fjw/r3+fFiQKJEjqW8Gmgdb2B60AbYK8wI2x2zCRrx3KF69rq5Eo5eHW5CRCbJmDkHDjP7d5d9n5hmy9w5YGb549lTNA7hZfQJBi/GUR3dvy9AW9Vzi9OQT+H2GtagnD2/f1ITJrx69BHGCGsnK75vXi5XAofL7pnX6UBsL4oPgPWg5sa+6ZM36phQA+QbG0IBHnYtvwKqUoBwz3ncycOGvAV7EYQ+gV+k5bYFkzPOjXguTEc5CrFixNBDSwuJ571C2kBze7ryCCpFj959Ka8WeLm1a9QOw9dnlvYJh8G50zTOc67buQnCIF69ZTx49eqRetgZQj7KBh7Vz7DY1O4XNJh7Ufz5J8j2CwIVK+8JfR2VEm8amCc7v3r6RUW2b6hYZVJdk3/4BYhiorkVjhnyzIcfsmDu0n74HXHsQbKOxw4QLJwUqVhMrAttOqn2qfqp/34CAkxYH3t9UqbHjJxCzgKqv68Q5OlYHrU0C4SxEiRJF++269OTzJ61csZhljthRYAxwxaQx0q1aabl9+aKKD/HtgFq3BWgyYAPjJ03uvknON/xnAjMoXLm69qZ4yD2CBwBKG8esXasdZwYQENy7cU3V5VDYVMu2Vg38PapRRldYmTmoaW2lj10JBCSDm9RWpSdKZFyo/FsFsZN7woQJOpoyZ2hfsQKYEWXEgnuO3mEQfMbFixf1IMQAJUIk1yyHCCi4vxn5oer3zpHQAPQwz8XLly/l5xET5bukzl0naWvl3OWXmRIhchSdeHGmpWewYMH0zEZAhX0nrcjmhbLLxG7t5NKJY3aj1x/cvikLRw+WZgWzyvJJYyRtmjSqiB84cKAuArEVK1as0PenOKyJjcfcfyowR44WQ7fqsJ8WkwKPHzRjAAzTT+3TWQ5t8/nBcTb+vn9XBjaqrn3iefPm+UphewbXx3wq88Hn/zwsvWqWlyunT4orgMNQz5rl5dyfh1R9TSshoNQkYiSESfvWr5aju7aKmUFVjzEMVT70lhVpWWeDw9DwxLcyMn7tjRtGLt6Bdhv+1UWr1VInQ7OCDXYI8Rg9tXWSwp6IFy+euv9hLZozR3bZs26l9KhRTrpUKSHbli/ShSl+DdJU3tDjg5vVkTbF88jaWVMkbsyYOk9NcuiftpOyPWHDSSE/sD3mHD52IIpUrSl71q5QOsSjNzHKUh4G3IkQFrQfPcUUdp2P7txWkxRclFBn+teBByof8QGziPSFetQoKxWbtJafWndwisIV0cSqqeNlzYyJEjxYMBkxYoR06WIf+1YjsWKEj6D3febsEiladDEbOCQYC6NtsmDBAv0sguA7DEc0TE6sDKhsDmifHN6gsLFLRWhVr6v5GaACFapqiw1qmaUYVLDORLBgwXQ6gBfFFgXIwoULZXo/NxdKWgHJ0rkZ5CRLk14r/NBhw0nw4MF0l/3b16+UnsYWl6Lh7/v33M9Letmoz5mj9u+ObcYgSSx5n/jZNl9XQOaYX7z/KBM2uvngWgX0C+pkTSWlS5XysjeC+Tyzzo8fP5bmA0dK0apue01dgVuXL8rgJrXk6aMHWl1BR9sD3MCISliinijV99J6yDiHOigxFjS5Zwe5eem8brWh6vduQUVAwAOJQxG9r75zlpnOWAXRCIpOKGz29gZVy7aB6YnjJ0/J/CPnLf+ewRY9vH5FqU2vroXghoUny3jMXC17dq9rX66QRI0UUVfuOsJYxi9gJJZKGmaCJOjEiRPa5/UJzOVjymSY5BCUMaAKKIgxfK/m/UdI8Rp1pV3ZghI5dEhf55j/cxUzwoVEKVN7m7WmT59eqW6C89TeneXUwX26DB0a3JluN5vmz5SlE0bK508f1csYcwF7AaYAf22EG+zP7latlI5AlKzZQLIXLm4XFzesGVnfyEjQqYP7de/rgAEDdJuNox5cKG1ueKrxkT83ku5T5jl13tMnsCiCoAwVRgJh9QADcAMjuWMUhIMPAwUOOEbfEOlwnzH/HJAlCLoM46+/JHnGLIHiPWO5BFbB165d06kJj7hz544yeT/kK2iZoGxQ2hUatZQl44drwukK3cSXL1/0fjQMcFi7yd5p1opy9pw/f16LLvr2/HcU0tynmORwj1IoBGR/sncw4gwLRfyC/1xgBtAaO1ct1d6IV+YIjO0QuNipSeZ15tDv0rTfcKdQ23evXdG5Xh5efg9UnPYy//cIgiPqQhYMDBkyRPs0p/84IDHixJOiP9WWfKUrSNzESf1E4XCzP7h5Xdef4bOL3y4PBQryXr16OWWtIcstnj9/rgwDArMe0+ZL+IiO3XPs24GxevovsnT8CFVxbtmyRYOWFcEMLjuU6bVx4LBkwDfCLUKECDp7ShXCaBhUp18OQKhdVMxJvnfzGLY6kqRxuw6ChOfATG+ZRKRkrQZixRbhisljtJ/q6MD85csXuX379jeWsbxgOb0CgdeohFl+wv3ocW+CI8HvxZKkRKlS++nf/acDM2+ad76vCKwYq8LQHzeq0e2aSu6S5eSnVh2U/rU3mKHeunyhrJ46Qc0y2MZDwHREFucRONbg4UuSMmvWLBVjUdnxIqAlTZtBkn/t0cT6LoGEDhtWQoYKLR8/vJf3b9+qMI3+DHT19XOnVXFteCejXkRdikjDWaCqQrUeJkwYVWv3qVNJ9QKucKhjrd78EQPUmQwKH/ciZjGtBJYmEIw5cLG0NRA3URLJXbKsVoDxk6VUZz20CiRnH9691Vn7a+dYJ3haaWhYKD4PRG+MuJH0cmD6BsOjO6JFkxnPiBjZzeHt1atX3/w5jmboJGJ9F1+yFCgiVkPUmLF0PePuTWu1OsU61d549eqVnsfcizA1BrjvknyfVtLlLaT3Yegw3IdftG2J2PLG+TP673gBigVWAjOimT9/focyMcSYRCm/97OO5z8ZmBOmcMtefHPh4QPDerBw4cJ6kEDTMEecNlsu9aDOUbSUhPKDbN4rXD51XG0zf9+8TgMyVTIzb/TVnAmYg969e6ubGOMcrPLkpoJGPHvkoK//Hsoo69fKCF9bEh4eAFeAKh8VJUEQG7wulYvrAnvoNmctW8EGdWrvTqoM5f6BkTCz7aZXhyAWkiRqVCe8bySmjByyYtAWIQvjTYBgjYkM43Fbl87Xz4YXzm3M2BcvXtzb72H0Bq1iwekbSGyB554nzBzJMYsazLRb2i/gTGR0CQEW3hD2HJebOnWqalNgw9COYBHKAg8SQ85z31b3MtFy7dwZFXid+H2PboHiRV8ZgRdtMHtX0dDmfKYFcvqd8fxPBuZwX6tQ3wQBHoMWvZ+DBw/qDcIHOvbPQ5ol5itTUVJk+EFvEFuoX+T4hgLwyM6tui4P5MmTR28QaCCqPb+KHQigBqVDNonxOz0/Kh6+H/0UxsE8UjqpU6f+n0OAYArdaKgrOVShLPm+rPnke+KcxvekPwOzwPdLmTKlqQ4UkirocxSVVGiLxw7TMQg28jiyeqZKXjRmsCZbsB0sE+Fz9a+q0xXAkJ+NZfRBo8eOK9V/7qwiSHqJ/gHXHi9xUn2xohBvdLa+7drxm1bhPq0UNKjywNBfdoPbdXj2mUbwZXhSWxXfZ8khCZKn1PPRHoH59evXOkHC9+I+SJgytfzUrpvkL1/Fz+0pEskMufLqq0LjlnLv+lXZumyh7P51ubRp00b69++vlTjiO3vBiC9hw/tdhPqfDMyhvvqV2hqYAQ9N3rx59UW2T1VLkEbUY0Cp3zTpJV6SpCoyY28tIqj3797Js8cPldZjjZrH/htKa9y5oDr9AowKGJ/CD5t+lUdAM0aJl0BihQ0rwYOHkI/v36vL1IlTp90Xqxs/n2rFGAnw6vDjUKU3aqvLjdlAX5NEpV+/fmpk0rlSMcldoqxm96kzZ7fbgc/num3FItmxYrGOQ7FAhM/Gcx/R7FUyjMmkSZNUNNew50C1wPStGvELeL9xweL1+N4dmTGgh46OEaChcj2PA5L8gfcW9EL3Ch/ef91zHe5bUSJ9e4xESPatCj5bgvOOlYt1TCgg44D79+/XhBphIZVx7Y49JW22nHZ7XnmvG/boL7Xad5W969fI0vHDVQtDYUQrzLf1jbbA2GnuH1b1PxmYv3zNVv1b4UGRduvWTedwjWqSFw8XQeDs0T+8leOXL1XCvWpFCej5AfUN/BwSgiVLlmhiwSKRvKXLS/J0mdxm9dK6zep5ed1fviilSJVO1X755HGl0GAD6PeRINSvX9/py9AdDQ53lNr0lQg8ezf+qi5v9KVK1KivlGu4iBH9/H2pes4c/l22LJmn22Y+f/qkrMTQgVPUDclKVTKjJaxBpUpOky2ntB4yVitcRwLNAr7L7KSeN6yfjpFx/yHcMwKyobF466kna1XAqACPzz1JNu97/nKVxeqAOSQwc075JzBTJffo0UOZJtoXDbr3l9J1GzuMjcMis3j1OpKzaElNEmEuaOMRnG21PfYOxvPvn4nk/2RgRhQAjIffv/BYTWIRB1BV0gchW+KF+pmHkL21fqWoPYL5wKZNm8rOnTv1/7N+jWomT6lyNm8sIdukmuaFAxp4cOuGbFu+UK1IcQaDOqIvS+/PVT1iR1bPPHSMVHH4wzhM799NZg7qqfu4k6fPqMkNh4sb6xHuK+vxQT7Aevz9SFkPhG5Xz55UUQkHLe9ryZIllXlg366ZKH1bsGvXLm1dfPj4Savk0nUaOS2pUPq2cnXJlDe/TO3TRT8TlNjMf/LMJEmSRJ+hW5cvSGCAcR0ehW+0ofwzUmNGGNdAkUKi5ReQoMCYHDx4UKvkNkPHOc2OlOUSnSfMkIO/rZdZg3pJ9erV5cKFCzq54t8q3Z3t+Vo5+wWB6+S1Ef/+849+5cG3NziU8W+2F6jKqJCp0KEa6a+UrddUg4g9QJCu16WP9hH/2LJR1kz/RTNWFOmILajyAxswxyEjZ9k7zANqaTJ8KjdetgChSM7s2VUbQD/WSpS1R/z222/KJIQMHUb6zV3isrWCjOlRPc8d2ld3c9Nagd5mtIzJARTegQFoS0jUPaqWA4uzGWAsiNaHT+5mXoHlQrTVTp48KeUbtZA6nXo5PcHVdmXpCpI2e24Z2ryutr/Q6uCY6J/gjCCWf/fyuVu88Qv+k4H5+nm3h9wZc7UBAVUyhz5VHmMUnSbOlkx58jvkZ9FTLFixmo7AMCq1Ye50nffDFCQwVs9GYgblzAswB2m0JVAiG6YZBusBxc97gnCOQGwlqtq7Ph5WhmHCR1CnNPQRrgTvZ6NegyRshIiaIFLFM/dN24eqEocp/wrQzAAoTRgX9CQenycqM4DxkdUB/RwvSTL3a7IFBL8SJUpoUEaVXrn5z+JKRIsVW/rPXynDWtZXPRGVL0m8XwFDCjPCuki/IvCdtjaAh4NMxq+CK2eCpeBQQSiu2SVNVeufPqh/AjQ/K1ex0jKpR3utntmBSgWNWCwwA+0AlDSvwI4rV64obRgsRAjpNWORy4PyNyOK7bvpetJNC2apYpvqGaCLsHJgZnSO6olEwyOMNZDhIjj++XYGwoWPKC8f37fp7zLhwTmHbWbNdl1dHpQNsMWs1/RFuqcA06KYMWP6a0UrnzWsHJ87vt22wtopfwDoJPrCUA1mBHPEZJAfPn2W3jMXS/MBI5wSlD0i1Q9ZZdSv23R8Y9u2bUozkdkGwfqgPQITQ9LXecJMHfczEwjOiH4wrECM8/ffbrt2L/zltmXKqrhwzO339xyYYWWChwjhtBl7Z8xq2zrxgiUw5jNl6jWRKi2cv6HKJzAv3Wv6Qh2vpJXo0dTEVhiftV9bMf+5wIwTDJmr54fDLKCvRs8vdLjw0n/eSsn8YyGX/S5Uz60Gj9G5PwQZCJsYmg+CtcE4FDQ21o/4MpsR0NrNBwyXqDFiytixYyVRokSyZ+1K3VJmVexYtUTpTc8jYdq//PLFbnuEzTD1Ykubh5YRfv1J06ZXls6Ms+qRokaTdqMmCZ8Mi3/e+/H+cw/MZ/9/zbAt+M8FZpZSgBw5cojZcOjQIfWuDhU2nPSbt8KhG59sBQ9L3c69pVLTNvr7kTT49eYMgrkobEbG4iRIpAIbM4PFMXjUo9ZFD8B8+OHt5tqVbituXjyvu9AZwYEW9Qj0C7AYeB4EBjBz7tvECxQ2gU6CBVPTH3vOytsbtHmqNG+rW/mwSfYL0KSgJzjx+14//bv/XGDeunSBhA4dWuXwZgIjVjy0n758kd4zFkmS1OZRQxOca3fsIcVr1NOd1XhgB8F6oCJr3Lix0oythow13VpMr5CreGmd02fEDREejmFWxNZlC/QrI3WeYbTUsI0MDHj94rmvbUIobIyRqrZsb6qzzjtUbt5WfQ8QgfmF0mZ6g2KGBUG4jdmK/1RgZr8x5h/YrtnD2cWewKwEJXCD7gO0v2s2EJwb9xokydJmUPrJr+MQQXA9aEcgKixarZY6b1kFrF3FVQ/xIVUn1aeV8OblS9m3fpVWTzlz5vRyfA/cuODzjl4r4O3r13L/5nX3a/IKWPuOHDlSA13lZuYQe/kG3Luo7D9/+aKMk19gJGNYgNqK/1RgxkDfu6zVlUBcxcq3jHl+lGI/uRmVmBHQTa2HjZNgwYMrDQUdFQTrAC9gULZ+M7ESoLQZ5TPEhwtGDbJUP3b5pDFqRMM2I6/6qEYfEtW51XHjwhml5Rkp9A5ssWObVtWWHUxNYXtFaecsWkrPa98WIHkE9rzMrePLbbhO+ob/TGB+9e8L2btuldpg5s6dW8xEYbMakVGJloP8N8juTEA7QT9BQ0FHBcEaoEphuUC6HHlcsgIzoChRs75+TZo0qZw4sEd2rloiVgBK8o3zZ6jrnPZUvQBjmzz3jHFaHbjiAe/EtSzVYWMZy1GyF/Z+q5jZ70OcA20Fny3FIK2K11/XmDo0MOMNbBUsGDlQ3rx6qbaTZgp+0MJQ2PW69pXY8ROIFYAQzKC0b9y44epfJwg2gIUaVCks77Ai2FqUPmdefVbixosn84YP0CUYZgaz2JN6dlRNy9y5c711sqIfS0XlV+WuGWEkF94F5k2bNulnCDNopWrZAC2g+MlS6OdpzJ/bAtZKxogRQ7cLOjwwszHJCiDD3rFyiRQtWlQNC8wC5hehdVgWQN/PKuCBqtWhh/qCsxEoCOYHrRIcjXIUsa55Ct7wVFylS5XSJHta366mprSXjB8p929ck8GDB/u6nS179uw6xvng9k2xKjgPzh49qKwGQci7dgoz20Wrmbdl5xPUF79mfZ0UWL58udgKrGUZU/z8+ZPjAzOihoNbNojZKeypfTrruAVB0KtqGZ9WrP90qcH06eqjzFf+Pz7KWDU6AoZ5AvSI1ewdWTqAzzbvaVCv2dxgBR/MRtaCRS1ZpRjIWqioHupPnjzRlYAk3NjHmhEHNq2VTQtmKoUNS+cbjCU425fbLhAyG47v2yWP792VOnXqePnfOSdwEcRW2MoObvnLV9E4QszwC5gEsnU/Q4CsZqBmZg7oIemy59btHGbE/BED5O/79zTQspKPDJudxPhPe/RF9g0YHBjrGgsWLKjLCwJKiZM9YuJRqFLA1ou5AiQSJWrUk/kjB8rq1aulVi3rVPz/NRgKelaDWhlsUcNPmus5d+6cnD59WlZOGadrTss1MI+g7djenfJLt7a69nDp0qU2LWPAdjRlypSyc/VSXShj68Y4M4FRNq6VHfNegc+LdkrKjJnFyogYJap8lySZnydTiBfx4sVzfGDmh9y5c0eGNK8r/eet0JEGM2Hd7Kmyc9VSpbDJVtixSTDkoQZk3wlTpNa1c2x2iRkvvtrJhQwVWj5+eK/ruuhj0fuhd7Ju3TrdXQzSp0+vDX2yQ/9sqWIW7o8//lDLS794qJoJJBRLJ4zU99QRgZkMm4cZoRn2kVD/KD4xL2BPLwdZlixZlCYKgvdgBV9g2V7ENbCilP4em7Hy588v84b319WcFZu0dvWvJ4e3/ybjOrWUqFGiqIsfayttTXRbtGghnTp1koNbNkrBClXFSmB97In9u6VChQqSIEECnxPEQLLect+GNTopEDWq7ee3rcuAAhSYGZ5mdy+GE8NbNdS1bWG/LjZ3NbYtX6RjFRzeCRMm1JsFO0nMycvWbyp5SpaTJGnSacXqFzHH9fNn5fff1sueX1doYO7atav2rZlDtvUhBEaAL1KlplgVkaJFl5zFSsn+jb9qOyCgs+H0bai+jxw5og+xkWH7hhQpUrizGTin8ZkH4f/BewmFnTi1z31OKyD518DMNZUuXVr3k+PjvnD0EBXW1O7Y0yV0PUwce83Z5RsrZkwdqfG42tEWoNru1auXbFk8Vwp8pUutNIrKe+DTKOr/MzeBI0Hct2GNbj0rXLiw3b9/sC/+VE8YA+RUM+3bt5dffvlFl1tj+g215EqsnztdKWwECGTWOB3hx4o3cL7SFe2SPDBIT0DasmSu3LhwTs0PRo0apSsEbekXlylTRrbv2CEL/7ykw+tWxW+L5+phxOINvLT9Ax5Yqm5oP8P8PlrsOKr85iEmgYoYJZqEUZu/YPLxwzt58+q13L5yUdmMq2dOyr0b19y/Hwc1BwTvsRnXVfLI0Sfl3oQF4ACGBUCdy2pJeyN+/PgSJmp0Gb1mm1gdl07+JT2ql1VBFUEMPH36VD9rLGOTpkmnRhBJvvfe4MLeePLgnkzt21V7rLTLqJT9mxxSNdN24xqs0uK6feWSdKlcXFKlTKm2ld6df7BbN+7ek1n7/L4Mwmw4e/SQ9K1bWUaMGKHFmV/jJk52PiHApxaHyvjx49WcncDUu3YlaT96siRO7bds0R6gol00dphsXjhbqU4Ov1jxE0iXgaMkY578ds1ACe5I/lFTnziwV6b366LBgFlRRlNQJvp0MBOMEqVKY+mg7JGW4nr8Eph5D1asWKELCqiQQapMWaV4jbo2i0My//j/Cxhev/xXLh4/pvOtO3b8phULTAkHHeIb/IhdBYRX0MmGpoEXwcS79pBR/WPSwCtu3IAJZfhZaVM6/3l0BFCWA55tA9GjR5e9e/fqXD0r+rpWLSVVW7RTG0VHVs/cw7vXLFcqHZFp/fpu+3sDklxh+UjLbO7Qvmo4FCOObT1JVwF/b9bD8hUhqE9Fya1btyRe0sDBZn2XJJn7NTkCdiknCHhkDpizs7+3a9WSUq11R6nYuJXTaCUG+Sf37KiVEwIEqhHUznU79XLoykSunQAxbv1upc6hszJkyKAMAqv1vFPJYviQqaD1Buw9gwSMXr1fhBB3795VZoGZRloJJDcIyQLSA0XfwOfA6+nDB7Jj5WLZvmKxVlWo65k7RLDnLHD/MU4BE2D0eAGiHqq5LEVKqalMqDBhdLPQ+3fv5NWLf+TGxXPy25YtsnHjxm+EQSR95cuX9zMDQPCgKreimMgrhP7aeuKavvnz0KE1MONLDCWM29ahbZulYtPWkrtEGQkVOozdfgd0DijC18+ZJqcPHVCR1/KlS7RqDyhIMqiY6dUyDkZ70MyU9vq50+TK6RPSuXNnVaD7BNiwMC5MkO0JtEjA1vWWfoXdeD5uHkr6QoUK6YOxdPwIObxts1IyjqyeqZKXThglG+ZNdz+0oseNJ62HjJUMufKJs0DwZ29yrhJlZGrvTrosgOCLr6rnByswiXEIrAjoPAYfn4LEggULpF27dup4VqBCVWnYvb/2qu0Jqu2f2nTSimnTglkqUMuXL59WzlCgjqyeserDFYhEgJ45BxHiwjRZcyq7gFGGb3t33797K7cuXVCLRszv9+zcor1UKGkUr02bNrVZ3clsKQgsu36NZ9y7DWfQpdyLBOnRo0fLhC5ttPosUrWWFK9eV2InSOjvn/3i2RPZtWa5bFu2UB7evqnVIWcdrI89WxAkYIhKFy1aJLt/XaH3j1kpbMbVUqdObdNiG8ScIS3OEBoITULtRYJomh6zV1w5H8CAAQO0isZXOXeJsuo49H2WHHbL/p49fqS0JQ/Jk4f3NWulEqUv2XvWEokS3esBd2eA9XSDmtTU3nPPnj3/Z1XYmDFjNMMcsmSdfJ8lu1gd4zq10rlNskfv1r2hXuSwoUqGjmw+YKTTLPnuXLssk3t0lEsnj0mqVKmUQsea1Z7gAeWex5yfigp3IIwIClSspoJDu9zryxdpP5PEAte1Nm3a+Kpn4PEmmGUvUkK6TpwtVgfPVuN8mdR3GsMG3yh8EqSpU6fK1atX9ez5PmsOSZH+B0meLoMmxvGSJPPyPeR9+/v+XZ3GuHLmpGoZzh75Qz68fyexYsXS5IgkiZ6yI8DvzuTHk6fP9DxLl93natTZgJXqXaeSPL57W8dPfauWAWdD+lw/Ss/pbpu2rIw3r15JnawptX0xb9488/WYvQL9Znol0ErdunWT3ZvW6sGdOFUaKVGrvuQvW9lf9DIPy7k/D8vWpfOUpqKvQRVBb5PRCRWfzVgU4IMwoIgaM5YMXLBaBjWtre8D41QeN5IYVm5hLbB2zxaEDe92Hd4FZpiDkiVLyokTJ3Q4v1HPgbqA3FlIkCylDF6yVjbOmyFLJ4xQU3kShLx589rl+9Mjx/CCMTzEanW79Fb7SHsloSQy+JNjhXp01za1l4V1wKBmzpw5qkr3Doaw7J2DKDdngxFGYAvrAS3M+BFMCYIsAvSuXbt0Q5UB2gmx4idUYSHV3KcPH+X9uzcaeF48e/rNmZY3T24NxpUrV9b/70jwu69fv14Vv8Na1JP+81aaYj+7wRwMbFJTWQMc5WwJysZn9v69YypMZ+PD1+twFPvmUH4Lmzl9EM6f14eCXt+M/t1VxZsweSpJ9jVr5TD7Lmly5e3phX388EEzU7JjVd1+nSO+fu60iiyMvhtZM3QhtDFqTFWEuzgoG0CZzl7lvnWraN8dgxJj1tegP0KFCly0DoHZM6X34MEDDYSXLl2S2h16SKVmbVzSM0N3UKFxS73nhrdqIMWKFdPgTOvFv4AZ6t+/v1bJ9Nlrte8uFZu0chhtzPdlP3GmvAVk0ZghsmXJPMmYMaNWzz///LO37yujghyigQH3b13Xr97NynprhlOihL5gM65cuaKaCEOQB9P29tnfbr340KH1sE2TKqW7CI9X2rRpdR+0M4Hwb8OGDZrUDmj4k/SYtkDSZvvftZHOBOzkwEY15M7Vyyr2ZQGPreBs4EwPDPjnbzfPa0dMUQCnNJ6Y50MMRfW4ZMkSrW55IOif8LIFjCOxzxQBD9UJ3rM4dkH3sKmkz6ylLh/T8gyMQ/rMXqqjBCQROIZBuRvU2Rcxr8+vX8BhBzw7HJE0MbpEUG7ce7CUruO1GM6ZQHfQb+4KGdS4pvbySBxJIP2KV69eKSNEJUZiiZYiUSrnzAmHixBBmvYdKrmKu+kZqJ4ZU0E05JXLFIGFUTS225jtGfErjEUP3i1J8A08e7QzeNWsaX4PAZJazsty5crpPdt84EiXzThfPnVcxnZoIY/u3ta+ui1Wo563aKE4RxcUJpw5/C4Ceh9yTY6AUxUhzGlCBRmWbXhQG+MjN2/e1IyVqovMlKwVRxWCMQ8hD5LHQwdamz4PjlA9R002rSWoWz91hBqwcN1kwAbda9ByVgdiJeCRxkZ0RODCJKROp56mCMoGUmXKotXH4Ca1tBo5efKknyowhGuYWxw8eFDN+AmSrjC1yJArr4xZt1PGtG+mI3o8C4sXL/6fys4IzNfOnXaqINJRawUJSo46EM0IEno8psuWLSsTu7WVP7ZskBYDRuqsv7Oeb1Tu62dP1TOYe827iROfwH2IsRLaG9qOVsbVACaIvsGlUk1EFByMvPwKemssmGAIP2uBImJmZC9cQnurm9avloULF6pjGnj53G3xu9VBJUYlwuy4ARgSZksZWaM3ajZACbYbNUlG/txYEyZobVuqEPQBVC8EZWjrOp16uXScheq52+S5MqHrzzpDDxWL8t2joMk4PDhMrB6YqVRgy0jy/0uA1kYwRMuCJKvdsYLSqNcgh1fPVMnMKUNdcx8hdIKl9O81GPeh1QPztbOntHBMlsxtntnesNZKo6+gJ9SxY0elsBv2GCBWAIInqmdoR+hscOO8z8o8q+D6uTN6WBqVGtQ1anS2T9Xr0kfMCuxEC1aoplQh+gdbKPtq1arJ/v37pVyD5i4PygYwqekwerLkKFpSK2bPFCOsE7hy6oRYGYiOWI3oqCrF7MDJkFbgmjVrJELYMFo996lTSX7fvE4+eDM+5h8YItuxHVtKzxrl5OGtGzpZgrOaf4PyNwniGWvvnf706ZNcP39Gr8dRz78lAzNjEtB2TfoMsUzPDBUyGS5jQ4cPH/6GDrEy/n32VHtORjbMTQvNhTCq9dBxpvFO9w4New6Q6LHjqK0sxic+ARYA61GCef1ufU0RlD0KwzqMmaKb3vg9YQAMsOQD5eyxPTsszdLsW79GvyLc+y+DFhETADxnV0+f0ADaonB2nddnxCsga3zZENWxfBH3gI84Ej9oEu2A2ttiQIVV6YkDu+2aSDgbZw4d0CmH3LlzO+xnWC4wc+Bj/UY1xmymlZCzWGmJHT+h0tmMuBgCAiuDvqXHbJgNXsw1lqrTyOUKUlsFesxU0zfGvtMn4xCDBWjab5ipgrIBJhrajZqoLmjQ84jvDLRs2VJ7hbaKLc0G2AqCBmNEP/1kDQ9pR1fP9HrZ7ocqP0qE8LJq6nhpUTiHtCtTQFsbGxfMkvPHDuvMrWcw+ULVt2PVEpkxoId0/6mMNMyTQdf4/vPwnrRt21aD/44dOwJUJXsGEzQos4/s+E2sii1L5+vzjwjZUXCIwYgjAVWHUUX9rn2lfCPvD1KzYs2MibJ47DBVl9OnXHD0gmlGvPyDNdMnyuJxw+TAgQOSM2dO3bD15sMnmbjlgOmrZY8Y3b65imoQq3k+iGABUMeScAxcuMZ0Zg+ewU7fKb06qSsVBhsAYaUus4gcVX7ZvM+mRStmwsmD+3RMhy1ujKcFQf7nHt2yZYvqC44ePSrXr7uNlRlAnIgtKZ879q+Mo3quZkmuq1SpomOdTME4Agh+EVqmyJhFBi1yY0CshL/v35WWRXKqLsojK2UJgxFHAu9hKgOrbF7xDNY8rpg0Rk03AJaLzKZaFaf+2K+9ZVSyKM6hg2u07WKpoAzKN2imgZl5e6p+j5g4caIG5dJ1G5s+KIPClWvIH1s3qVCnatWq6uGMYp5qhdlT/J1ZFGIlbP1apeCxHoT/BWppPmfDr5slH1DQxvpUVt4y8QLzwMQL9wOTLrSgCMgsfHEGC4TgF8YDu1FsZ501Ymgv4L/Pe+jTesv/XMUMtcLPJSgzN2pV4N/LLk96Nuly5JG+c5aJFYHVZbvSBaRGjRqqFKX3t3vPHpm+66jTRjnsBR6DLlVKyONbN1RciFubMa9MpRk2UhQZu36XZRIOrDvblSkoSRMn0tWsHLrYUtLjw7d7wIJVlqmaoVy7VimpBiH0+P+LuH///jfbyWitGGtD+RwJtNyzLNAxTFEQ/RkTIGbCH3/8oYxhkao1pdXgMWIVvHn1StqUyCNRI0ZQkxqvPAPsFTet8WR+BXSpoaa1Mug1Ax4cKLp716+KFYFPOSB7vHjxovaj+GysFpQBgQtvayoLNAAGUMHSfy7fuKVlgjKIEfc7PfhIZvft26d/ljx5cq04z/15SCtQK4BeKOM6fD4sIPkvgc+O8SgSQyY5GNPDaW7zb7/Jv+8/Sugo0SVGwiQS9buEEiJCZHn07Lner9iQMvvMOA+OZazCfPTokZgFCBHz588vO1ctVf9xq2DRmMHaH2dZk3+CcqCtmDlUZsyYITP3/mXTvl6z4tHdO9KySA5d7YYTTtn6zaRhj/5iJbx9/VqaFciiFRmuU3iiQ5PiEZ4uh+PUis64plQpkisNyKPBtqKLly/LzL3HHbo+1BG4e+2KtC2dX6lDVlCCf//9V6uqB48eKQMQN6FjljDYC7R9MLfo06ePTRuMrI4PHz7I2rVrtWW3Z88e/TMWoqTJmsPdvhj617s1nngKIMh0szF2W7xBMGG+nVE/kmjUxK4WL1JxYicbOWZsGbtup+mT3tOHfpf+Daqp1gS3QP+yTYGyYsbblllgKwdlEOu7+Do+BT1FRrv71+U6qmAl7Fu/Wn3LedB5yOnBMrqW1gI9WO/A4ZAxT35dtkHlzNwm/5v1lFYLysaBnjHPjzr3yr0GoDsx52HcY0rPju52qmalsFdNm6CJRO/evSWwg88padKkmkgd+P13+bFsJRmyZK1M2LRXWg4arTvLU2T4wcfd2jyDmMhUbNxKOo6dJtN3/ymdxk+XlD9kU+Esi1uoWEmmXQmmUqjk8XBfPHaomJ3CntKroxoo8ew4owUU3EpjUogYkqW1/g5jAhnZLw8HhiNkuYvGfrsa0sx4/uRv3dKEkhOFPIpQAhgrN12diQcULLmgUuZ6qFpAiRr1xaooWbOBfPz4UUcMDbCxiNGws0f/0CkBM4JngpEf+fJFRWxUfIEVf//9t/p2o4h+8eq1LkOZseeYtB89OcCrclFj5ylZTgYuWCXjNuxWJ74/jx1T0Rc7q6nQXQVo+h9//FE2L5qjIlIz4suXLzJ/xAD1amCNsaOcviwbmOm3cBNxcAYGQEkh3MiRI4f2g7Ysma9qWStg5sCeuhKPwEUFduHCBRWiBIbPhs/FYGe2bdumW8usphz1iGyFiuk4HtfiEYwcMRa2dPwI3fNstpbCkOZ15fbli7r4hnZCYK6SoTeXLVumvgwEzyot2jrE+z9RytTSrN8wGbZso8RNkkz69u3r0uqZypMKFHvVUT83cfdEMBN+nTFJtq9YpMmso5XYlgzMZJUAG87AAEMghRMYRgHQJMyeemUGYCb8/tt6+WPrRu1X8QKoRD0GNSuDqh9gu4lgJmVGawcFHMFgZ+iZw2wYIKEiWCMIm9G/mxpNmAG0dIa1rC8Xj/8pnTt31rnlwAhaCNgKUyW/ef9B2o+aJN0mzdFWnaPBXudRq7dI5eZt5cTJk1o947PuKkqbMctPH97rUhlGqMyCTQtmqUdDpkyZZPXq1U6dYrBMYDZ2GLOzOTDAuA6uC3oEmgS6ZOFo8ypPEZHMGthTKWxsUQ0cP35cvxIArI5I0aKrOxsVM0ie3vrXBJMBo4Fy3iPixYunSnr6mlN7d5Z1s6cqdedKL+wBjarLmcO/S5s2bbSqt3prxCvQWmCP8bhx41TURZX8Y7nKTr1WzEZqd+guw5Zt0HuekUeP7Q5nAsaQxOD1vy+kT93KcunkX+JK8AzgojZnaF9JnTq1LktC4e5MBCgws6qRwXRs8qj4GFznf/Nn7OHt0aOHZho3btwI8ANv9EIcLVN3FkKGdFv48P6rZyw0CTcoYyxkambD65f/ytDmdd0p7Nix/z+zN6wfo8Wy3piUV6Bqefr0aaBJNgwmw2A2PAKnNtgB6NQFowZptfr04QOn/45Hd21Vj2a2GSH0wu87MAZlKmXW1eLIljl/Yekza4lTqmTvgJhs0OK1Eit+Qv296Oe7AoyCaeX8/p2qn7cuW+CSJBEv+V+6tVXfcUyTGDWMEydg5xrXQQwkFto6thYg5y+y8LhJkku0BEkkVJgw+mcf3r3TzGfvvv26RN6jtytZGZ69hmTcLwhjfH8XihXsCcPE3dhhDE2yYsUKne8jUwsXIaIUrlJDzNLzG9aivo5g9OvXz53CNoCjEDDuAasjVJiwymSwtSlhitRidSTzEJjr1q37P/+dGVmCM2IclLvtyxVyykpB8O8/z/R+R+VPVcIMOYJCvwKaHq2DYcBx7do1vS/5HEnmKRpY5gEtaRhwwPw4G8wYE/yyFCgiXSfO1nvM1WBkbtDC1dK7dkV1h8OUpHLlyk7/PTCQgcGpUaOGzOjfXVtmrQaPldjxbd+VHhAc3bVN2zpPHz3Ufes8CwGplNFF4SSIfsBoxQKPRY1DAjPjGCNXb/Hyv336+FF3eF49c1IPdBSgWB3yYhaMCrFixYo2qy2NAIYRf2DA+7dvvrkuw66OZCZfvnwyuVdHefvmtZSu4/eF5PbOIKmUL544pgpyArNnkCxxgAcWNoO+LJVN3ASJTHFwBhQs3uDzuX37trd/J1q0aGqTSNKFXwArBbEoRSGcOHUahySmB7dskIWjBsmzx4+kbNmyMn36dPeVqLb6LqPP2Lhxo7ZTKBQ8qpHDhA2nyeLnT5/UG5oEk+TXQKJEiVT8xDICGD5H9xCha8ePHy9psuWUzuOnm+rewpCm75zlGpzr1aun5ke0OJwNHMFOnz6t+gKo9Y7lC0m9Ln2l6E+1Hfb5kBzOG9Zf9qxbqckbbEb9+vX9lZR6NYeeMEUqKVm8rDJXjP/ZgoB5Zfvwi3O48UDzovKjnEfQAVV7cOtG2bt3r5qZk1HwUPoG/i5gN2hgwIPbN/Urrj6erxP6BHvL2YN7y6M7t6VWh24+zi46CjcvnpfxnVvLrcsX1O2GLTZe3awkF3y+uDRxIFodsD5cZ2DRM+i1hAnrzmz4BExvGGFhuxAVw5+7t2sgwRUNx7qABpPH9+6o3/COlYt17I6KhMULVMm2HITcZ1g6cvAR6GgFoTpPnimLHnyGCUechIn/5/u9e/Nablw497VYOK0GHHwPgjUiOEbICNKwe/YGSUTr1q0lcrTo0nn8DAkTznyGGvESJ5W2I36RgY1rauVM9eoMwRMWuIgToXlhON6/f6+JAeI4GJTp/bvJ2tlTdI67cOXq2hO3B25cOKvTMPs3rtGkjSoZAyvPZ7KtwC6We4gEmHOQOfSStepL6szZ3e/FdXOnOd7568X7jzJho1tW4BfwQGLHtnbWZDWpIEMjkyRr9w5UMDzEidJk0Jk8q6NXrQry4Npl7WV6dSBxk5YvX153N8NM4A2eKpNzFMIEWB6ElZPHarWBEQCB2TuwF5Ys0+qbsgx0q1ZazS045Icv3yiBAfVzppXsWTKra5Gt4N4jAOIaho8AIzzQ26l+yKbBL1b8BL4GUypVEjxYs+P7d8ux3dv1WaYa4xDj3rGVUiaZZ282M+aA3dMlatWXHEVK+jthIPFlHGbnqiXy/OkTbZkRlLjn7ekzXb16dU0A2Jmdr0xFMTOm9e2q7wmfPa1He4JwQyXJZ2m0HQzzG58QIkQIbVfwOectVUEKV62p6nJYEb/GnhO/79UCkUIR0NagxQCF7p8qmcmaDh06aIuClasVm7SWotVqeTny1q5sQYkcOqSvzl8uCcwejfan9u0qx/ftUgqLbMXYjuIVoMCPHvtLA4BVDPi9AjdY3WypJG/u3LJz504f1ZvYXOKPy/9mzWX1nzs7tHrmEMWbmJlCXMm42bJnz+7jv4Hexi5xxMrf9GGxMngcGuRKJx9Yk5g8pYxas1UCA+pkTSk/5s2rClO/gv4Y86bTpk37Zp1gpGjRJFmaDJIgRSo9IGEYaGERjBEJktww/sKfAQ49qhLaWPQTbW19sEike/fuOgnAzylUuboaZTCXay/wOx/aukk2LZojl0/+pQJWqFQo7oBi1apV2iLAR77LL7NML2pD6NmxfGF5/fwfpZXtQWkTvDhLYEgvXbqkf0ZVmTBlakmeLpMmejG/i69q8VChQ8mH9x+0bfn47m1N6q6ePiG3Ll/8RhAWPEQI1YAkT5dBkqfPJAmSp1L3Ps7Hz58/yfu3b5Wm5j40LEr/vn9P/y0JGKYu3Iu+nW++VcmI5qj6M/9YSFoMHCkx43lfcVsiMAN+/O41y2Xe8P5aPROEGHz36uaF2mDEYOJv++W7pMnFquAG61CukFahjEn5BrYDQbExwoOdZ/Hq9XRBgb1MCNzaDEeV1qHv9+XzZ/3dCLgee+DeYf369UqBNu8/QorX+F9xkdVaDK2L5Vb2JkKMWAG+v82Cn9InkrJlymj/KyAJJYIW7kOj2qF6NUYZPYNk2xBa8eIA9KvClcqKqhoxF5R66yFjlXJ1FHgWoNoXjBygngKMNY0ZM8bf1TO0bOLEieX1u/c6FhU1Ziyx0v5rRGCoif0LtmAx9kZbhFYKVsS0NnEjo81JILYV796+kZsXzqlT2KFtmzWZokCzxVaWv0ehwcw2pk7YngakZcF9wlIVYhVVcoMe/XXdqm9Jl62B2eX7mLkQPqhMefPLiNaNNDCTXY0dO/Z/LpKHG1w+fcLSgfnK6RPfXI9vwKGJvhpJCe8LQ+/LJ42W3CXK/k8Pw69mDvs3/ipbls6XmxfPubMSVOl+ySKN6yArtTrIqgH06v1Hj/QBNHuF4xv+ffZUq1ZGGQMCKlx8q3mRKAKYHKhIDl1erDJFAU0gC4jqmfcdy0iSQ6rkhj0HqhDS0UwZn3Xx6nXkh3wFZWqfTlo1Y8SyZcsWSZMmjb+cvR48eCB1O/eyTFAG7OtmnItE7s6dO+4aH78kcRMmTJBevXpp4pYyUxbVKeQuWdbP9LMB/l2qH7Lqi57wgU2/ypYl8+T6+bNaAdP6wyWOtgv3qrEKk2UZqPEZ6bUHuDcRp3EWJ02bXrpPnutjlewfuDwwe1QF9pu3Quco6TfzAI4ePfqbQ7FQoUL6hu/fsEZ7XVbFvg2r9QAjCNoK/j4uSCijeVighPZs/FUDa8QoUdVEwhC+8DVK9JhKLfI+fvzwXpcW3LtxTQOPIX65feWi9pC5eTF0oJ9EVulXUBlRCRlBzcowkgsya3ZMY/oSJ0EiCQzXhKDG3uC+hPa1J6iA6Nkxy4wTW8dx0xxaJXsFRnT6zl4m25YvVBEmgjiCM/eFX0CflqrQLKOPfgGBlDYjLUa/bPbCyAaW4+DBg/q5sYDD3hvnwoYPL0Wr1ZYiVWvJiQN7ZXq/Lirke/LkiSZTjlKU6972Ll00KMPg9Jg63yG6GtMEZsAF9pm5WAY1qaUXDp3ocasMAQDKVLPQWzd0DMRqYBXf6T8OqBjEP4PrjJdBw/CCDkF0RTV9/Pifcuqg7UbwZMDlypaVUqVKSe3atdWv1r8geeLA2rptmypfzag4tRVXTp3QzLpIkSIamK+dOWX9wHzmlJ8YGleCgw9FOGOViLu6T3UT1LgC3NcogamGRrdtqvfE7t27bfbupj/LfHjBCtUkcjT7K70dDSpmBH4zZ87Uc9iW0VY+N6pJqtay9ZtKrfbdHHoeBAsWTDL/WFBXmC4YOUhFazA6EydOdGd17AlEgbQ2vs+SXXrPWOywdZWmU1DxIfaYtkCXB7CD1ZgFM2AYieMMY0WQgQN7GKLT54dVYOXiixcv9CBAYEFVzRwewZ8eUa1atTSDJevdtGmTUmtI+qm8mVkNSFA2gEgGNffvm9eLVYFC9+yRg3oA04cKLPQ81wBzgpOR2cEzz+GePmde6TVzkcuCskdkLVBEek5fKG/evlPRGkYmtgBWC6ActyJgJ4tXr6vnhW/aBBKqnj17KvMWNXZcGbhwjTTsMcBpSXr4iJFUeNV3zjIJFzmKnncEUXsCvQPUfJLv00rPaQscukPa5eIv73D/5nXpVKGofBcvrm4/MYIHvy69nnsPH8n0PX/6u1/hCtAXaVYgiyRJlFCDqNV7lx6BLoD5v++Sp5IRKzeLFbF47DBdg/jbb79J0aJFtU+aMnM26TdnuVgZLYrkkNhRo6iI0Mww1MspM2bW99xsO7Bxhhr5c2NJkTy5it7opXsHzikYsXBRY8jY9Tst+6wzXtQ4XyapWrXqN+Ysnq+VMTZaD/SSe01fqCIvV+HZ40fKuqKbIZAi0goomAygV3333n0ZvXa7fJfEf+sfbRV/ma5iNkBvolbHHjqegee2AW5weqHI4LcutVbVvGXJXFWe8/tb9UH1DsyYQ4kjbDPEbVYCCk9mWVkoQvVP7zRnzpxy/s8jKp6yKhgVeXz3juTNm1fMDAw4YJE40LtNnmu6oAyyFy6uix8Y96Gy9wkIprgm+pBWftaZ/EBo65XPugHeC4IyrQcSKlcGZYD3OF4XJHhDhgxRVXhAQQxiMqBWh+7+Dsp+gWkDM0CFyY3N/KJHSpsRBg7QZRNGqqDJCrhz7bIs+2W0pEyZ0iG9DzPAvc2wdL5YDcywYjBB0mQof7nPCNi71li3YjaSV67FzMAVi0DWuPdgly518A3lGrbQqhANDOIm72AEssCyo5ygZCyr8Qj6zwQ/giBCqHARIogZEDFKVOk1Y5HuUu/WrZv6VQeEwqZnzSaw0nUbizNg6sDMAcncInQ1vQuDdY8QIYIaHjDXNqVXR5vm2FwJRgcm9+io6mjEWvaS7ZsN9DBz584t+zeulXvXr4pVgG/zmhmTdOTCY9IEfYd/OXoGs99jXgF2hgkARt8CYqLgaKCm5YUBh9ldsei7thk6TkKGCq33inc2p+5rQwPBdjKPS1A8AjYT9TzeCtDXZmM5IkWNJn1nLdUxNYoGWxzGPIOYw3IXYlCrIWOdZmxl6sBsUNoYmMPJ4yFtgFEj3rDzx47I5oWzxczYOG+GXDp5TPswZqcUAwoMU0hAJvXsoAmJFbBq2nj1A4eu8mg6QKCm0nx4+6ac/H2vWA17167UMTl7CA0dBRZPUC1ziDbr57UXu9mQIHlKqdG2s1La+Md7BYIYY1KBbTuZARJVrEvpvbYcPMZu/tX2RrTYcaRZ/+Fa7WMB61dJ1YEDB1QPVKRaLadQ2JYJzICRBWMm0CNQ3UFpLxk33H0kxGxgvyy7PaGw7SFCcAQIoJgA2GP/qbEAAR9aM+6V9gxmr9dMn6gGBB61DAZQrRMsNsyd7pL9sAFhATYvnqsjh6jzzQooRijsaq06WMqAA0qbMTpsShkN8gyCNr3ZwLDUxbA+Naw0AZvAGB1DtY0ZiZmRs6gbE4ND4ZIlS/z0b42YU6KmWwxyFiwRmFnikCF3PncXHQNQ2mwfCSZfZHDTWrpm0kzAJ3hIszoSMkRw/T1dSWETVBiR+vXXX3UmkfnluHHj6myi4dYETYNbDkkEhu44gPHwPX/+3E8/i54T23qWjh9hakqb4DWpRwcJHiyYjpl5NaeJnSKiNiwKMXOxClZPmyD3b1xTqtEn9bArwT3JaBRjJwUr/SSWGyWqWU+XzXAuecUEOHKcxplgNzwwaPtbt26pyQYUdr0uPovgzIImvQdr4gfL+vDhQ5v+DbEGO9IMufJJgmQpxZmwRGAGJWs2UPs/XF087+9kzOL1vy9kQMOf5PaV/8/qXAmWQQxoVF3evnqpDy4KX1eAvgrzywQY9s8y10zg3Llrt0SMFVd++LGQ5ClVTvKXq6wWn+ly5ZPXHz/rRiH8sgsXLqyKa/bWsp7PO19kjyBhopeOcIq1kXgOmzEoLBg5UG5eOq8jFT7N+OJEx3JzHKCePbLtoXYlWEDC2BcsAMIXs+Lo0aO67i9/uSqW3ErGCkLoas9MHuA5ccWqVkeAqp+FEUZgxmoTCrtp32Gm6yt7B6h25qqhtGE5bAG7vtmvzMIUZ8O0c8yegddv0/yZJXmSxF5K9xGPYKQRLmIkVeOhEnQVLp04JkOa15V3r19pgKtUqZJTfz4fKUpCDgwqZBIaLE+zFizqvomF3pdPNBsbZq6fO6P2nZdPH5dju3eo2A6/ZYb36ddQFfsEDN7xO4btYCDfTAfVisljZfnE0Uq9s3fWN1cj3keSGkZmGOcxay8UFoC1lXevXtLAZ2ZTkQYNGsj8+fNlzNrtkuT7dGJFTOzWTvasWyknT57UOVcDPCfxU6WVAfNXitXBeVItbQI9x2D+cA0MHy2GTNi017TPgXcxpFWxXBI6mMiNGzcklC9tBtwML129JrP2n7BbS8Lyc8yeESJkSEmRIbM24r3q6WBMsG7dOvnw9o30rl1RVk2b4L5uzlnA+WrllHHSp25l+fT+nWzYsMHpQRlXIgRm+IqTrKTLkUe6TpotU3cckub9h6u/bNI06X290XDSwd+WVZOdxk2XGXuPuTn5RI6qbmMpUqRwmyf/919vv8eAAQP072BBOvLnJmrXaYZDhnuDoIy1Ip+RLVaDfI6sicNkYvevXhstmCXhMIwVzByUqUQwrEiVKatlgzIwtqlh3+oRtA8+vPOdXbICEHPy3HBNFBpUnfhoWykoGzGkWPW6uqKRfrNvW8GINYzGuUInYJnAbMwE8kDzhnkFdr3iTZsqZUrtb/aoXlb7vM7AjYvnpHv1MrLsl1GSOlUqVfNh3+dMARcBk8P40KFDUrxGPfll8z61qEP8wE0Z0LlAvG+N75k2Wy6lhPCl3bVrl5f/hgeXGXQqbMzwBzWtLS+f/yOuAu8R9DX3Bu8TSwmiRIli879nlhG/9un9usrx/bvFbGCsa830XzThwB7RzGB9JNRo+lzWnlJIkTGzhAkXTtkJj2AxzMsXftNmmBUvv2pMaFHBwnG9BSpWEyuiSJWaGmi9aj94BC55BGdXzaFbKjBDwQKfXGigH/jvLFbH9ahr1ZKyYtIYdQpzBHCFIhh3q1pKbl08rwciP99Wo3t7gG0uULIIMqLH/U4GLVqj1TGiOXsDgRgqzAELVkmTPkPkwaNH6i3tXfXM30cXgAjp/J+HpWP5IvLXPq8DuSOBEU3fupVl/dzpyiggamNG2S9glIoVgJEjRZJRPzeR04d+F7Ngz9qVMnNAD2UyWN5uCwvgShjPsNXnfBGBUfHTK/fYFWRVK+I7bHitjhsX3GhXFP7MZ1tVEwAwr8lZrLQWE1evXvX1/kzxNeY4G9YKzN4MunsGymJGqdi6hK/t8kljpFmBrDK5Zwe7jVVhOzmpR3tpVjCb0tdUyVSqCKuYf3UWuMHYGsTPpqKlX5cmq+OFZgTcUrUb6lYXrPiongl4HlXzHitnNrIQoD+8eaVKdT6LV06oKKiSN8ybob7rF/46qqNcBFcEbf7VVlBphwkdSq8DatvVYI5/Yvd22vvbvn27v7aWORuGAYcxI2tlcC5B72K4YYBnkllfI6hZGcYiF9hKgBGMlZHz6+/P8h/fndtcc39aKjBHjxNXIkSOIpcv2zYWxYag48ePq2Aha5bMaq1IBY04Zv2caXL2yB8qcrLVRenM4YOybvZU6VrF7XvQa8yWNYssWrRIM2a/7moNKOiTQN9L8BDSb+4Kp25zMRA3YWLpP3+l1GzfTVsMVO43b970MjhjSABFBMXPZ9GhXGHdrY1gyd6gernw1xGtkucN7y8JE8RXQRyK0oCOreGihUVs1CiRdakBjIwjrsE3vHn5Uqb36yazh/SR1KlT60GTJIk1VqFy8GEqwshNYDTgMFZsIp60OrgGEnFGwwJDMpXchgKPGIPOJnrsuOIKmGofsy0IGy68tzZ4XoHqtU6dOvoiSLOKbfHixTJ/5P8v/sbRhZst5nfxJUyYsGq3h+Dh3bu3ugCA8RNoKQP0WjCegL5lJMUV2Lp1q1pGhmeH9eylKuhyFXhoq7ZopwctdCrUNr3+ePHi/c/fTZgwoW5vwlK1Y8eOMr5LG4k6YoCK0or9VFt33wYEjGYR7Lcsna8iKECVPHToUP3c7IXMmTPrNSI6hJE5vOM3aTNsvNM+B+aqp/buJI/v3VWhH0YdjHRZBahSk2XIbDkBkVdgRa1xTdwPHgPztbNe62GsBEx40qZNq8pzEqko0a23W9oj4iRMrAWeT4GZGBM2fASX3Z+WC8yhwoSxaZbWu8N0xowZSqtCpfHBGF8PbPJ+36hhuMHDRlXMyx47jP0LKHpUwmHCR5D+81aqUbtZHNqCBw8h0/p20Q1NBC6vKGOjeq5QoYIGaJKlVVPHq3Apa6Fi2sMmq038fVpf13pCVWNiQlaP2xifIywI4hv81UmeOFQcAapU7h9GwmidwKKQoFRq1kbnWx0BmJtFo4foXm9DjEOS6CwPX3uxGczBklQGBoSP6HYdXJNHPQKuhGeO/K73KL1oKwJtxt/370mpokXUNStb4eJidQQLFkxFXceP/+XtZ0OMCeVCnYblAvOXz58DfJNzaFNl8PK4T/jvv//WD4RxLCptetUIhPyi3HU0EFgxtsNKhX4zF5smKBug6n314h9ZOHqItGvXTudUvUPMmDHVxKRTp07atyXIUE0f3blV/zumBgmTp9IqNEKUKDoHHSx4cPnw7p28ff1Kbl+5qD08jwIbZknxhsatyxnJEyIrAjOJEnO5VM9blsyTIlVr6WhG7PgJ7PJzmC6ABdi3fpWyAty7GCAkTZpUrAbUriBMWPPMtQcEob9eh2cmD5YOc5+/9u7U+XcrYtuyhfoVgyFagsnSWn9bFiDxZ4wTm9E0adKIZ5DoutKC13KB+f27txow7Q0qO/8KgpwJlNf0cJv2G+ZSExWfUKFxKzl39LA6hUG3lytXzse/T6JVpkwZfeGbDIPhkc3AwMEr8HnlzZ1bmQzjRZXiCvoJFT6/LxaTvHDe+nXmJDV1gaZnZRwjZ37BP38/ltOHDugYFIp2wJgXy1Dq1q1rqSrZI6zkOR6Q62ratKmKQVmDasXAjO/A7l+Xy/fff6/OgcZSiMCAaLHcruPJkyde/ndiDLHGVbBUYIZ2ePXihV0qIcM7mr7Qy5cv3Zc4MESPOIib0VWHvHfAoQrzeLxbMY83K3jPmg8cIR3KFlKaNV++fDpqYQtgKEqWLKkvA3h1wxTwGXEP8BnxouI20+dD9cxYGEwBym8YgI0bN8qfu7e797bQMqRIn1ESpvxePYhhAb58+Szv372T1/8+l+vnz2pPj97kk4f33b8vgRgmAFtVxuNgFng/uH4OEWhtFOO8J2aHMbXANQcGGNfh2ZMclTztGvX4v3VD4iayhjDPwO+b16vvQKtBA91Nnczk3hcQGNfhXVs0cuTIGmtc1YawVGCml0gW4x/BFTQTgimMAIyKDOraJ1CRGZUYfWWCBTS4K0BgYgUhxvgtB482fbUUI048adhzoI6UUeH5RGn7BloJZmon+AY+GyO5wPoPO0/jnju0daP8sWWDj/+epSIE2XKlSmjA5XX+/HmpUqWKuhb5BAI39yr3LOrxggUL+mo96GyQTBDE3tg4EWF24IcPvFoWQjJFYN6yZL406N5PrAKKFFoyFCn16tXTVhMIqFGRWRAiVMhv2iqegXESye/da1fct2s5EyGtOE9nKB5twZUrV1RcxFIFZg0BwpwkadJJtuJlJHHqdBIhUiT3PhHZLwfGzUsXtHI5cPCg7Ny5U/8blTo3KYIiDAScCQRrSmH3Harr5qyAghWryR9bNiqlzVYXZ4+TmQGML1FFe0ywTpw4odapJIu8jEBFAOa+4j7jfkUY9/TpU/cDkQOiSJ4CkihVGgkfIaIKIQHJ6ut//5UbF87J1bMnZe3ate4bj9ggBqXarFkzreDMAhipG5ed48rnaBjqf696lSyB0UN+8RxdemE2TYh32LFyiZ63CChJig2WA9vhwIAPXwOyd23R/1fVnwoKzL6BN8nWwEy2w8wqVTLABatii/aSPmceSZA8lc3+p4bq9+zRP2THikVKT/LKnz+/BhuqGEfTqQz2oyZnVAFBkVXA+1KzfVc5tneHvmcEmv86YFyY9ebluULhnu3Xr597dcIYX73GrSVt9lySOHUam2lExHCI4s4cOSg7Vi5WcRrjYuXLl9fRMapoV4MkjfHFpw8fqD+BlXH160iUV+cSzwDGOrlz51b2aOiyDabf0fz43h2ZP2KAJnLGDnkjgL3zw6iqmfH+K4XtXWA2igiSEwoMZ8PcfKgXgZnszaetRgzBM0uI8cb2HTt0lSEjRWxCwRkL+zy/PBj0FxKmSKWm7aPWbJOhS9dL/vJV5I9Dh9x/Dr1qR4LlHKxvLF69nuXGLlBUp86cTU3+jeovCN8CtzQ2VyF+ozeNM1G/ucvll9/2S4XGLVXk55feHu2O77Nk19Gtydv+kO5T5knGPPmVUkfNjXrcYI9cBXcDjq/JtpXBuUTCxVild0ZHTB9wrRgUmRkkiFN7d5Y3r15qQmG0kAy25cHtGxIY8OCW23V4xyIx7YAuxigGnQ3LBGa8rq+cPqk3uXcVqm5TSpdO9zPnKl5Gpu08LJ0nzJAMufLaparlexBk2o2cKNN3/6nUFNUN9COjK45Sm1JtkkwUqVpTrIiStRqoyGLevHmu/lVMBe4XEhbuWehn9mJP3XlYuk6cLRlz/2iXe5ZEDkVw75mLZdLW3yXzj4W03889u2nTJnEVPFKFVga2mxgQ4ZHgk+4DJoR5+hWTx+iudrNi+4rFal6Dz4DHJTy0Hmi3WP3zMsB1IJTE8Mgr8Oyh0cDCmX0IzoZlAjP2lx/ev9Mer2eg2qV6/emnn+T9p8/ScexUDcjsIHYUosSIKa2HjpOe0xdKqHARVJhVqlQpd9s6ewHRDwsXqPz5mVZE7hJlJHK06Nrr5yALgih7QJXMDvFPEkw6j5+h6zUD6nzmE+IlTqq7ylsNGSP/vPhXypYtq9WzR2MMZ4G+K2rzc1/HwKwKWgZUl77pJ6BM0Q18/vRJhreqL08e+CzicwVO/bFf5gzprVUkmhbPgkRG9ZgWsPq428cPH1SPQXLoU/Jbv359jTmuWPNqicDMYb5t2QLNcJiL9QjmXqHnjCp5/MY9krd0BaeN0WQtUETGbdil1TP9bHqHt27dstv3Z18wKFS5ulgViO2g/xHiIXpyNKBpGS0bMWKEJmuMa3FwEgx4GFm2wRgL5g9UjV4t3nAkaEsUKFDAvUoet3GP5C5Z1ik/m+eC1Xfcs0b1XKxYMadT24iJ+AzOHP5dNRxWBRUm4D7zDbB90MOP7t6RAY1qyPMnPk+FOBOXThyTEa0bSvhw4XTEz6spCJ4hxqce3XVs687RuHP1kgZc35Ip9EOMb+Ij4OyCwhKB+dTBfXL/5nWlVzw26zlQCYSISGq07aJVsiuqSnxXqZ5Zg4iTDIHg2rX/99YOCBix4TBNldF5ayQdgVSZsti0Gcy/YIkIymP0B9GjR9dgw+pPErYzFy7KrQcP5enL13Ln4WM5f/mKbNy0SelFqkY8vakScFSDnXBkRYAegfuDZR51u/TWKtkV3sNU5lTPFZu0UotXBGG+jQ/aG4wSga1f3aWsBqxfcWLDXIagawsaNmwo48eP1zGc3rUrqtDKDJXygEbVNRiwMtS7cVSj/XDl1HGxMi6fOmGTiJjkESaUfvTJ3/eJM2EJVfbmRXPcTCuaN/+GCsSPGbMF5mXL1msirgZrEPH/ndS9nRQtWlQOHDgg330XMDqdQPZd0uQSzoXe3PbepY1Zhj1A33rFihXagz98+LC7kjl/ucpq5MHPTPp9Oi/fO0aM6PUhyKHfhNc2iyB4MfbCSBxtE3vOT9PmIGEgaWs+YKQUr15HXAmeqbqde0uESFFk8bhhKmRkNNBZs/qwBrzXuEvVat/V6ZvRAoq961apAp4Ewy8MHQY0UMOMIhGcO4yZIt9nsS2w2xMkoDtXL5VZA3tKhPDhlT3KkyePt3+f0S/66HvXr1ZW0qrYt361tlE8T0Z4BWLO8OHDZfOi2ZL5R+dNM5i+Yj66a6sc27ND+3GGL/DHjx+VBmPNYJ1OPU0RlA0UKF9Fmg8YobtZEU/4ZROWZ0Avsszb6svkbd3oYiuglX755RetcukDHT9xUgpXqSEjV22RiVsOSLtRk6Rcg2aSNltObxMaVM6onVHbtxo8Rsas3aH/tmz9ZnLr7j0dKyKp6tWrl7vrUUDA9yDwkUg27j3Y5UHZIyo3/1mqteqg5js8Z86i7QhmJEDs5d7vwxIZM4KghtUmiRsLbvyK1q1bq/f0y2dPpXftSjJ3WH+1wHQW/r5/V/eJo8COHSuWrjH1KSgDhFIwTHh/P7pjTTr71qULcu7PQ9p6sMUlDytS2qdcMxvknIXgZldis28WBy4OYgOjR4/WarR0nUZSqWkbMRvwRoZah67s06dPgOjZwLD/1H2jS9oMek3MhvsX9KmhXak6gocJKw2695eZ+/6S1kPGSvL0AXufqLYb9ugvM/ceU4FUzPiJdP4XqpKgFRDQzyYpqdy8rd63ZkP1nzvrfUtvfuLEiU77ubAS2B+umDhGA7RVgAHH7SuXpFGjRv5eJ8qSC8xmWBCxcf4M6VypuO4Qd3RCsWPVEt2Ffnz/bqXWOadsdVOEHeB7sN3Miti6bP43bRRbQOuBGDSjf3enKbRNHZjnDO0rzx4/0jfGoITPnTunvUEMQ+jRmRUcwCkzZZGxY8fKwYMH/fU9jD411xoYwHW8fv3aX8p1qjgMY9gexTpJ2gbjNuzRytivyyF8A5QqAqlRa7ZKzfbd5NLly3p49ujRw1/VM8stEKKRmFRv00nMmjg17DFA/Zy5ThbFOwNUnCTa+ILPGzFArACPBhycRQFdHcr9zHvw9ME9rZ5H/txE+7721DrQutmzdqX0qF5Wq+RoUSIrdY3pj1+W99CKSZEihexctUQFVFbCm5cvtf2Aupzn2VYQeygMWSoze4j/C61AEZiP7NyivQBMF4wRKShsxjv42mboOFMbqjM/2mbYOAkZKrRmpf6htI1/Y7Xem3cI89VL2K/vBeM83Ad4bkeOEUsGzF+lQrtw/qxUbAWz45h0QJFjTEOviQfaLypuAjn3LOsq2wwbb2rXJ4xJWg0Zq58PlaCzKG0ENhz4u1Yvk7/27RKrGHDMnDnTLhoEzgpWn1I9469+ePtmGdCwurQrnV82LpgVICbhwe2bsmDUIGlWMJtM7N5O7ly+oO0DqmRaK34FPWb+/YtnTy0n2tu0cJauTKWN4NepHdgNaPz9G3+Vw9t/+28G5sunjssvXX92ow9mzHB/E6k+oRTLNWwuqX6w3S/bVUiQLKXUaNdFldp9+/b18783Np+E/upTa3UYiZRfAjN7shH5YeRSsOJPMmbdTrVVdSawwxy2fKNUbdVeD09EI/iW20phs8GsWuuO+n3MjnTZc0npuo21VeQsStuwrUR0Nq1PF1NT2lDYGHCQuHjcgGYPUD2jiqZd07lzZ3nz/JnMHdpXGubJIJ0qFpUpvTvpTm7OR/rRHitq/jetPyrttbMmy5gOzaVVsdzSulhudRuLGzOGjBs3Tu7evatiyYCsuGX6Ab3PknHD3B20rNBbXjllnJq8EGT9c4+y2Q83sF+6/ayfgSMR7Is/+RLcil68/ygTNu6x6y+EUrZf/ary8d1b97lg4zCHOgoVIZKM37jb1NWyR9BP7V6ttNy7dlnu3LkjMWLYPhrDkD8PKDagOI5ZHYvHDZc103/RWWYOId/AwociRYpoMsZYT51OvVy+5pGDERUrW5wIXj4thiCpgAaLnSipjFz1m6mrZY9Aady+bAEJ9vGDzuQbCwwcDSpQDv0f8hVUG9FQoUOLmXD+2GEZ1LiWxIoZQytOR28848xj6mD16tWqT/C8WYxngXMQZsMzrawjlqlSqXsVjCPPkT030jFWiEo7bbZcMmDBKlNvu/v44YP0rFFOrp8/I4cOHdL3xL/gmadQCBkmrPSfv1KSpE7rp3/frmxBiRw6pCbrPsFU7+alk39J33pVdI0aN6NHOTs3KCNSZPNWCcoGTUWF7x9LSmONXGDZW/vBm721XoH3C+U9Qblqy/Y61uPqoAxUxT1krFbM0K8Y3HgHzDs4XMs3bG6ZoGxQ2qVqN1ItgLGlylmUNq8TB/bIhC5t5NPHj2IWYLs5rEV9CRUyhJ5NzlhDynPC1MH69eu10sWYBvOPAQMGSO3ataVSpUpSuFBBKVG8mCqHaZnBKu7du1fdEEmAUX5zn9o7cGLqhIAKhfOWxXPFzFg3e6qOReJXHpCgDPAg4JkgRvWrV1WNWQJtxcyvAHc/vV9XfiE12/fo0wpy5swpJ0+dVgUuYzdWAtlsswJZJVb0aEpr2/qQLF68WGmXjuOmSd5S5cXqmNitnexZt1LHwHyj0hhXgkpFwdyo1yBTBGWPoPcHzYgNKyIaz78f9zT+wvcfPZYZe49ZKpkEqE+bFsgqOXNkV3GSMxkmjF7wvc9ZrLR0GDNZneNcCQ7fwc3qKIvHBjCCUhBEXr58qWLMew8eyOBFv5pyeuTCX0ekX/1qkiplSp0I8Y794VpoUxl70xlrRKhKgWCsZWUdKx7zGJOw8a9Lly7yJVgwadpvuI7J2nJGWaZiRnU9ok0jzZAjR4wo27dv/5+gjKr1yJEjkq9sRcsFZcDBUqRqLZ1J5vpsBTc9uH7ujAQGUHVAAfsWlMn4CcppsuZQ8xizBWXA7Dw9bw5qr5gQjDpIwpivtlpQBpGiRVcTCai7U6dOOZVhIiFlNhgR1NAW9VxqXcnsKq5YXz5+UHvcoKD8/yBQUZHL588yqEktuXPNOUp+WwF1PbR5PQkTOrT+np6DMq1FVPUUmYzswdAiMOXvXr5xU50CP4QILe+ChZTHz1/KmfMXVPOE6QjmMATnj+/fy8RubWVw09ry7NFDsbzzl1Elzx7cW/1XyZI5jL3qwdJ7MmhEq6J49boqykBA4Dnx8A64IgWWjS6IVfCorVixoq8KbIQ1YcKGU5tTM/eumHnGLpaHGbrQY7+Zz5mEgs/dqihZq77sWbtCr2Xy5MlO+7mhQoWSRYsWqdCGxSftyxZUFX6eUuWdlqQhpGJck8kQfg9YEXYqB+Fb4DsPuwGtPqBBdV1XmiC51+svnV0EDGpcUz6+f6eCOrwIjLiza9cuFcCxTheGJnrsuLpnIVm6DGrmxFgjialn8G+fPnrw1SkQx8DTcuH4Ufn44rmc+H2vtCiSQ6q26qCTHAG9T50emJmnO/jbBjd14cm/JHbs2LJgzRr9YL3Dvn37JE6CRKakSmxF7AQJJUXGzEoL8gHb8sEZG13OnHPb6GLGytFWsM0FkYpv/rTM0DK/TaXMNiQzg/npFgNHalWHaMmgtPmsqPqxBGUu2KpIkeEHiRU/gV6Ls0HlzOFp9DLHdmwpB7dslGb9hjncD//orm3aVoPNY0SGxCSg1rqBGeXKlZMlS5Zo37tPnUrqwc694yqc+/OwDGtRTz59eK9e+YjUAO5m3Ets7AMscSlRs75kKVDEpj33PNsx4sTTV/bCbsXVu7dvNJ7hAodSe9mEkVqAVWnWVso2aOpvtsxp5Qiy+m/m6S6d18MMrt2noIwyF74/2VevZSsjeboMuijAL9unCGRk71bf6IIXNfApMLOMRCnsbDlN6Y7lFbIWLOpOaSMKMhZVIAoz/MGtCg6i5Oky6UHmitWQgHWunBGImw5t26TV86qp4zVo2hMkU6cPHZDhrRvK8FYN5MuH97JgwQIVXgUFZd+BxSXb0t6/eS29alWQVdMmOF289+H9O1kyfoRO9QSXL/pMkljRP4Z6Jsm7dv2GijEnbzuoO8rZVW5LUPYOMHuFKv0kw1dskhErf9Oz4N3r17J4/HBpkCudGtH4Z6QsQIH57atXulcURxUk6bz437j4HNu7U+fGuNEJxq2L5/mfeToyUd/8SjmseWhSBNBu0QwwKn6/+EUbDjXHTW684BuOH9ijtLRPq9YmTZqkXxv1GGBqCtsz6nXto6M9xtyv8flCjVkdUHswHQhjXAVYNehSJjMihQ8nSyeMlOaFssnYji3k7NFDAXLIevXvC9m8cLa0K1NA+jf4SY7u3KqFAskAy1aszFI5G5gAwQimTJFClo4foS5jzA87A1fPnJKuVUrJ6mkTJGOGDPL7779rIKZKRqtDK4aEf8y6HVK/Wz+HMFkpMmSSn4ePl8GL1yrb9+7NG1k/d7rGPsS/JHwvnj5xPJWNETpB1yeQjaBkq1C6pPaRjQ0ltuL/DznrB2ZjGYV6JleubNO/oSeLMGHr0gVKu1jxoMB9iMSC8Sfv5rhRakOHpcqU1XKfNWsbc5csp/1I5luNezYwLB8xkguuiX6iK0H1TNCkioXm3rl5vfy+eb0esqwV5b7RV5r0Xi4vIYDDPMHeGFvFLh7/Uw9Q+si4b7Vo0UItJ4PgP5B4o35mpGvkyJHSpUoJqdzsZ2XAvOrbBhTPn/wtG+bNkHVzpkrwYMH059IOQ6eAUx//m6q2Uc+BUqpOI6ck/N9nyS5j1m6XpeNHqgc6PzNi2NB6BuJaKXHjODYwx40bVykmaC5k5dz4iJUwdUe4BG1JtmLL3KqvixzSWr/6SJA8lfYcjGuyBbyXWDri1Xr+2BHdmGQ1bF++UO8Nn4zjUTZzD5Wo6Wa/ajUgTCQwI1ZisxhK/IQpfDdRsVIyaQaguyCp5cWcLu83s737NqzRl3svMG48CR02nIQJG1Y+ffykNCc2kh5dxTiXcmbPrvO/1atXD9A5FYT/R9iwYWXYsGGaRHF2rZg8VtbOmiJ5S5eXkrUaBLj//OXLF7l4/KhsWTJf/ti6UZlatDicISzj4L+zix1/+sSp00qXX2Y6Xa9CMtCgez/JVbyUjGrbVNtb06ZN0/fF4XPMwLd5rIAC27t9Bw7IomPmkuL7Fy2L5JSEcWPrCJit4AAi0WF8pePYqWIlIPZrVjCrxI0ZU6/Dq4wVqpSZ3weP/7bkzC/gMepSubg8vn1TK657j5/I1J1uO6KtjlqZk0uhAgW0Z2dWwLiQ8BpzqAgIMXfhRTAn6GIKwsFNwcCLe47/FgTHAa94BFgwHMYyH7QXeUqVc1dA2zIC++8/z1RpffX0STmweZ3cvHjOfac3CT9JAFUyMIJy6h+ySs/pC+2+5MavuHfjmgxqXEMe3b2jegXGRX2LmwG6KxFmORo8WK42GLAnQoUJ4+clDhwgtAD2bd+sPf0Yca0jRjmwca38++yZDOjTx1saCR0B24zYhWzFoGxUacWq19XVcAj8qNYCC8j+Dd92swIqGttJXkEwD5gdRq3NC50CDAejcAtHDXb/O1SztExixouv52OoUKHlw4f38v7tW3l89462HB7e+X/BLJ7qiLloOxgFogHoayMo95m9zOGLbmxdJztw4RpVrN+7d9cmn/IABWYGtG/cuCFJkjhuJOT9+/e6oSmwgGvhmvwKXGaYv5vev7v0mDrfEr3m50+fyKIxQ7SvDKXlHQz2IH1Oa8+Jpsvu9vujAo0aMbIEFmAn6p91l0EIgkdANyP4ZQeAwWzw7PMVrYBXCBYsmBYmxerUUZaDHjYzyeHDh/fS1IeeMvQ1lbIZgrKBWN8lkL6zl6nzly0IGVD6rnHjxupm5aimOhnXxw9+D2RmBb2uiOHD+ovSJ+vEFWnv+tVSsEJVMTtmDeqpwXnp0qVa0QR2gV+8JMnUZ5rEi75XYAHX4qxFFkH4bziGQUHzMvDixQt58uSJsonv37/X+41edaxYsfTv28LeEot4/rpNnuNy+torfJc0uc5A24IARVN6A1rFTZ8ujgK9IYa4A1Ng9q/IBAEYgrs5Q/rI04e27wR2Bf7YslEH7xHpIKzxCQTmaLFiqwOPlcEEQtI06bW6hIYLLOD5CxJGBcGRYPKEVZKsZfzhhx9UU8P/tyUoAxZUsFiGDXSYUZkVYbyo9O0emKPGjCWxvouvNCuUtiMQL148HWdwpV+uPYVQ+KlyTf5B9OjRNQlCWTqtb1enLbL3K/75+7HMHNhDKWxEHz7R7gSx06dPS7K0GS1Bz/sGqn5s/p4+eigf/NGyMBtePHuiz1+cOL6PeAQhCK7Azp07VfGcLkceHSkNDAhQYA4WPLi0HDxGx6U6dOggjoDhFMXcodXBsD20oG+2lD6hfPnyanxwbO8OmTusX4DMFRwBDBsGN6utFDZD/b4d6KhnMYNPnDqNBAYY+1lpv9y+clGsjqtnTuvXgNyzQQiCo/D582cVgUFhtx461lLGRD4hwFeRKU9+tSVk6B8qwd4wDoTAsMjBSC4CeshRNdOfwbEIFySzBGdc3/CoZRvWwIEDfaWwgWH1GD5SJAkMCBcx0jduRFbH1bO+W6kGIQiuwtatW+XKlStSuk5jU1PYfoVdhvhK1W4ox/bs0JVYQ4YMEXuCuUN6d1e+ei1bGUZyEdBDjn4fiRCjIVjQsbkJmzlXZovs7x3SvK4auXfs2FF69+5t078zRsdCWXRMyjNCexBJuX3etcXK4Bq4r3gOgxAEA+wq9ri/mBly/OEZq/Mo3mJu15gb54ULpD2FhFOmTNH7k1HFwAS7BOZMeQtInISJdT1j37597frGE4QQBDBYbvUNS1gB0l/2b4/Zs1hix44dutll4/yZ8vf9e9J8wHCJHM1ry0tH4srpk/JLt5/l7rUr0qtXLxk0aJDNn5OVP0/fPh9jcYdVwfPGNfD8eTWeEoT/XjBmwoICjDEnjxoXtEbR4yWQWGHC6ngd+goEkFdv3vrGNQ4TEPYet2zZUi16DVMQ/+D69eu60S1boWISO/7/r1wNDLBLYCZjKVGjnm6PYsNOrVq1xJ6gMhw/fryu80qX3W2pg9Vw+8oluX7+rI482Qs4GW3ZskXq1aun7/v5Pw9J037DJXeJMuIshfmKyeN0zVmI4MF1OQm7if0Csmr9Xu8Ch4r5/dd5X4wP/vjjD3X9wWDAirh04pgmfDWrVnH1rxIEF+LSpUtqDILl5T///KP93GyFi6uDF9vHMAfBL94reN5hfOX0Cdm3f79O81CgsGGwadOmEj9+fH+19L58+SIlanrvkWBV2I37LFy5uoQIGVI3wNgbzZs3169bl84Tq4J9nYBM0Z6gkmHzDm46wb98ltHtmurWHdS0jq6Su1YtJWum/yKZMmbUDNqvQdnwAgevneAi5wy8fvlCv7JuDrB8xKrYsmTeN89fEP5bwMGOIit16tRaGEWKGVua9BkiM/b+Jd0mzZGqLdpJ5h8LehuUPe4wZn9xjbZddNXi9N1/Sq323eVjsOC6dCJx4sTSrl07P68WXblype4Lz5Q3vwQ22C0wszkkYYpUDjG7NywpD23bbPc9rM7Am1evZM/albrQI0+ePHb//tz8VOLnzp1TeggXnVZFc8vMgT3l1mX7KYOhrv7at0uGtqgn3X8qLfevX1WR1+HDh/Xa/IPkyZNL6NCh5cZX71ur4+bF8+77aZnF3P3rctUAWA2MJ7IgAJGhZ9vDIAR+wMDRwoC6zlqgqAxcsFrGbditeqIIkQLmaseYbZUWbWXy9kPSfco8XWqBRwM6BtZG2oKnT5/qREearDkDjRLbI4Lbe4YTm86HDx+KvYFROYu3d65eKlbD/g1r5M2rl3oNjuypYj7y66+/6sOUIllSrXg6lCskfetVlYNbNvg7QJAMrZ09RdqUyCtDmtWRv/bu1Irw6NGj0qdPnwD1iQjKGTJkUKrLLOrygICeLF64JBx83sycY7pvNfCc0Sf0aSNYEAJnlVyjRg3dGvj2w0dpP3qy9Jg2X9LlyG33swtRb/bCxWXQ4rXSsMcAuXP3niaC7WyongPTalW7b5d68f6jTNi4x/3PCARUaTTkS5cubc/fU2dd8eR+8+GjTNi8L8BZmzNNRTpVKCovn/4td+/etdnJJqDgY2WbC6pFKB/ev+AhQkiCZCkleXq3vbXc1NFixVHjeLbsqGDj3Vu5f/O6+75aAg19RoA9XpMmTbQvZE9/dKhSBCVslrLVss6MwFikbrZUkjd3bjU9eP78ufbOoseLL6PWbJNQoa3h+c7YG56+oeSzjkCSPAUh8OP8+fNSvHhxLa5yFislzfoN1+rWWUCPMblnB7nw11Fl4BiFotjwCsau5cGLf9Wq2SrguYocOqRjt0t5huF1TDZj78BMVUY/AqHAvOH9pfWQsWIFLJ84Wm+4oUOHOi0oA7JbFtvzQpS1cOFC+f3337UXvPvXFfryDVBEJGBlSxTXBxZ7TUd4JrubyJw5aenAfO/6VXXJMq4HcR6ueP3799exNnpsVsDCMUN0ixkGMUFB+b8Bxp1KlCghz/75R8/WQpWrO31iwtjCtGb6L7Lsl1Gq3mYPg1dFADGG3y/J9+klMMKugdlwbyLzcgQwKaf627Z6meQuUVay5C8sZsalk3/J+jnTJHv27HpAuwqxY8eWTp066Qswb2jMHrLHllliKmoU0rwSJEigW1zo+ThjTIb3B5w98ofkKFJSrIqzR9z2zfLeGSCrp72wZsZEyVG0pO6fNTNOHzqgQsVChQqpo1IQAj+wxC1atKi8ev1Guk6creNHrgL0drVWHSRy9Bgyc0AP1RYdOHBA56E9gt3ujOiaaYOUaalsUC1dQilfrpweRo7ArVu3dEg9dPiIMm7jbtNS2lDCnSsVl8d3bum+YYQUQfAa3IIIpe4+eKh0Nvt/rXgNnSoWk6f3bsu9e/e+YUcwYiD5iJ88lYxYudm0lDYUdscKheXVP8/0sGaJQBACN65evSr58uWTv588ke5T5qvK2izYsWqJTO3dWc/Offv2qfe+ATQcX8KGl9FrtomV4BIq23A+MtycHIFEiRLJ2LFjldKe3q+rtB/t5vxitkN6/oiBargxbNiwoKDsC6CkGCNj3IqNVIUq/SRWw8XjR+XmxXO6wN1zy4JtORiv0IpZMn641O/aV8wG7tlZg3vLo7t3lML2b1Dm+6ClgJEhITEYmY8fP7ozMozHQPfzvhjjclYBoiS0AzhcebymmDFjmu4c8g38/jVr1lSxbqfxM0wVlEHRqrXk9YsXMn/kQD0fPI7ick9Fjuz9Klmrw+6BGTi6NwGljcBs7dq1EiV6TGnUy3anKWdg5ZRxKoRDYdi5c2dX/zqWQP369ZX2VRrVgoF5yxKf59R79uypYhZaG1FjxJIKje07zx4QEEwXjh4se9aukFKlSvmZwr59+7bMnz9fxYYE5EePbBtpJJDBlBCk+bloGMzU02ZHMO0edBmG9eTly5e9/LskY5kzZ/7GfpL5XzMH69GjR+tkRflGLZxmSuRXlGvYXC4c/1NbmLyqVaumf26m8970gZkHHBs2R+9u5UNZsmSJPsybF82RkKFDS70ufUzxYdFLRPCVJUsWWbdunaqdg+A7GDFiFnvWrFnqDsRso1XAmktmfgsWLOgtO0LAIZnMnz+/OuRBZ5eu21hcDZ7ZZRNHybrZU3XGnsPPlmDCTDuWsKj+N2zYoP+fa0qUKo38UKiEm/I/bQaJEjOWhA4dRoKHDCkf379Xcdy9G1fl2tnT7sr/BQsW6AstBEwYqn+YMVe9H4gkua5Vq1ap9sJAvCTJJG/p8loMhA4bVoIHD6GTDIwh3r1+VY4dP/HNHG6yZMk0UWvYsOE3NKwZgOdBv379JH7S5KYWJQYLFkya9RumroaM7vGMMR1CjKFdGFhh1x4zRhp1sqaUOnXqqArYGRktwZlMvWi12tKs/3AVD7gCvI2Lxg6VtTMn61wu4zLcQEGwHSdPntSqI1WmLDrb6KrP0q+Y0PVn2bd+taxZs0YqVark49+l/4yg5eLFi3ogVm3Z3mUJJcGU1aFsKaPCQwEbLVo0X//N7NmzZeTIkbrVh989c/7CasmLZ75/+uckNnvWrZRtSxfIwzu3NDFgTp5JBmeZm7x8+VIWL16sAfnUKbdlM+z3zVawqE6bJE2b3lc9C+/Ng1s3NNlA+Hlg46+6/pRJBmaDCSw5cuQQM1DYJGEwAEOWrJNUP5h/c9iBTWtlXKdWWjFDaSNMffDkmUzdeVgCY4/ZrjzLzYtuP8xZDxOLArZt26ajPDtWLpbetSrKnWteU02OBH25gY1raFDOnTu37N27Nygo+wM8bJgLXDxxTDYtmCVWwNFdWzUoE0gqVqzo699HXYqQhQSEkZARrRvKs0f2N+TxDQTA/g1+0qBMywXvYt+C8o0bN6RYsWJa0T588lQqNmklk7YdlF7TF6qS17+iNmZlKzb++r1mLJLMPxbWKhzWCY0GgcSRgMmAdobCv3LtupSu00jGb9wjAxesUpo3fc48NolMSSgY+clXpqI06jlQpu/5U9qPmiRJ02VUqj9nzpxqcfnkiWPtcn0DvwsUdtkGzSwRlEHe0hUkZ7HSyujs3r1bY8yju7d1/3tghF0r5o0LZsncoX01WPIA2wKEBx6FIp5FFcywMX7i07qwd+/eaQ+Ped2QoUJLzXZd9aZzdMXFW7d9+SJZMGqgsgWYb/A7OHNeOTBusCFA37p9R0b/uk3iJ0shZsW//zxTZ7UvH95rBux5pMMnICCC5sSlLWKUqKqTyF+ussOrZ6o6+viLxgyRt69fq7kL96xP7Sf+DQsDGPlD/AQ7Vb9bXwnvYfe0IxZoTOrZQQWUKNrnzp1r94Sf8wbBITQ6gRcGo1DlGg4Zwblx4awmYkd3bVPKftq0ab6yK446s0h4Ll6+rJ7XjvwM7Y17N67JzyXzqStZrly5VL/Tf95KyZArrwS2itmugfmXbm1l77pVauvmXU8FxSY0N5t3CMj8f1sNRqCIodwwL6FC8dy/pTdEPweBRqpMWaVx70EO61XeunRB5g7vJ6cO7peECRNqb5TKPQgBB3OL9GLNTmlP6NJG9m1YoxUIG778A8YKqdQQTGFP2KB7f4mbyH6uah6Bb/qsQb103hplNJQ0m9t8SyCgD6G5Y8b7TloOGi0/5HOOepceInoNBHM86yxSsNcSGKpk+tn3799XKr7lwJESI67tiZV/wFG7f+OvMntwb3n5/B+ltydNmuTU/vOhQ4eU1StRs772bq2GgY1ryplDB2TZsmV6X6ItMpOQ0pSBuX3ZghLi43vdk+kR/AjoB/o3KKmxLmQTFUsvWB1GD0eFIjFiSugwYdU68uP7dyoUQVSh1pBfhSLGEgtMMMj2qVI92rZRceHfTBXAz02ZMbPehHlKlQvwfCxCjyM7flMF7rk/D+mf8fNRN+LyFAT7oUOHDnoQF69RTw8QMwj7PIJgwRgHCeL69esD9PtBbf78889aPYPMPxbSezZLgSIBTko+fvggh3f8JluXzJezR//QPyMRoEccKZLP1RLJQsmSJXUOn+1xDXsOdEmFRfVMH5/+7eDBg5UdC8j7zcIEWiZUySRCzna5onUxvX83rZ6h0El6SO6dARJICqOx63a6G0JZCUd2bpERrRtJ9+7d1ZYTMV7HsdPEKnB6YOZma1Ywq4480AcAfGt2eHII4NQCyLZL1KynXwnCfsXje3fUThIKmT2fZNJVqlTRBzZFihTfCImYx0TQQbCOFDWaFKhQTftFeERHj+O1B6tnIN4gITh39JBuCiIxQGHL9iBmVukbBcH+oD1B0EP5W6lpG6ndsYdpgjN6hql9uugzgJ7AXhUPfV4qKNT80MestGOWM022XJIsTXoJZ2OLhGrs2rnTcubwQdm1eqneszBOVBgkANCAvgF3OHrPuPi5WqRmbLsa1KSm7jTv3bu3DBo0yF/fh3OCxB01cu9ZSyV2/ATiCnA2blo4W1t/KNARi3o8vxwBmEy825NnzCyDFznGAMrR+PTxo7QqlktCB3MbUXv87LlM331UCz0rwOmBecXksUo7Qc0hgsH8nmqSg5UeGhk31U+8xPZxE6IS+HP3dtmydJ6c/uOA9sjIoAiWHsc9WOwN1Ui1zsJvA9Fix9EqPcn36SR8pEjuScKHd+90E9TNS+c1IBsLHAD9bqqNRo0aBYm7nKSURasA/Va2fjNp0L2fy4MzYqnZQ/qoAYdXVoH2AHPBM2fO1NeDBw/0z7huhEWwS1Q64SJE1OUjgBFF9lnfuHhWx5CoLA1w6HPPMvtPb9MWQF+jHGeGt363flK+oTn2MbOpCyqTcbpRo0b52SMAZos+OQrrPrOW+rhH2FlgHSyLG6iYuZ9gAh0FKmUq5jbDxlvSK8AAvXq8IrinacdgI8rSDSvAqYGZINmySE4JHzqk7shEqMFD8++//0qRqjX14XakdSaVwZReHVVpivH5nDlz/if75DI9mwVgO+hxTtEjoBCZSUV4ZhgGIEIxa78zsIIgUa5cOZ0PzV++ijTrO8zmytGeoI2hiefMSU6jH7k3uW7uVeO+xULROxC8+d2M+5V7l7EYv9yzPCfly5eXjRs3SvU2neSnNm7+6mbBv8+eSp96VeT25YvaQuDesAUk5w0aNJCEKVPLoAWrdX+8WbBrzXINzuydR3vDTL8jAH0PjT9520GH6RicgRMH9sigJrV0Fzwvxtr6zlkmVoBTA/OhbZtlVNsmajvIAYLDEUKKloNGab/MGUAVvXjsUPlt8VytnlE9+ibIgS5FKIbSFDU4bwX/llfKlCkdbpTiF0Bt8rsaScWZM2c08cGajt8bBTsLJ1KlSuV+MKunuImclPwLWhG0DhDsxPouvrQcPEYy5cnvtJ9//fwZmdSjvdy4cE7f182bN9tcfdobMEC0hfjceRGM+eyxtsRFy7e+sa0B7MeylaTdqEkuZyi8ApuvOpQvIpHCh9MDLnp0n4MsyQxrBCNEjSZDl26wuY3lTKyfO13mjxigDni0/xwBPLFPnD4j8w+fM+Xn6pfkrEHu9Hq+8wzQOp342375LmlyMTucGpiZh8SZhYyPgAFNglDEFQsmqJ4ndm+rFDQCMMYhrByQli9frhQUCQ+B2ED40KElStiwEiZECH3I3n/6JC/fvZPnb//fDYegzIFE398vVKYZQWJCstW1a1dNpIpXr6uKTEdWz1TJrKBbPf0XSkkVHdHfDAzJjldgQoLnOnjoMDJuw27VZZgV6ExIlurWravjTj7dN2zKYnZ8wPxVqjExIziGhzSvK8f37VK2okwZ+1pkIrjF9yF5xizSf57vK1/NjhZFckjsqFFUk8HnW6ZeE50dNzucFphr/NxFRrdrqh86TlxmEIo8eXhfBjaqIXeuXta+c7du3cRKoDImCNESYNYyXKhQkuW77+QHXvHi6dfk0aP/j3UiH+X9f/+VE/fuyfF79+Tk/fvy59278vT1aw0miH9wH2JcwqoZM4p/kgxU/rAypes0lMJVakjkaDHsyr4w1rJpwUy9h0hu+CyY/wys4N6BFoaV6D5lno5umf33Hdaivhzbu8NHSnvixInStm1bKVmrgTTtO1TMDGUCyhWWKJEiaoHjm+GLX0AggEFjtIiE1uoY+XMTObpzi7a6YALOnjsno1ZvlUSpvhf5rwfmf968k1fP/1FRBqYgbM3BKccMePHsifRvUF03/kydOtUSu2URzKGaxfUIpI4VSxpnyybVM2XS6tg/+PDpk2y6cEFmHT0qB264iYJwnSLTpP9oRRiGF/3799eRnlChw+g4XMma9SVlpiz+TjoIwphvIMh5/fJfpYU7duyolXJgrZINMBfKpqECFapK2xG/iBXw9OEDaV+ukFLa2IN63lRlUNiRoseUMet2WmJ3767Vy2Ryr452p7RR+iPKtbrwy8DSX0bKqinj1T4VOptiI2ma9DJs+UZTK7SdEpiv37otb1660atmFIowJtKnTiVVqeJGxjJwM4KPYMaMGSqYQ4lc9vvvpVnOnPJjkiR2rWzPP3okc44elQXHjyv1TdBh7MRMvXS/4D1U85o1qrg3lgewPJ0FCszHMxaH8j5C5P+dMcf16saFM3L1DPPxp+XquVMqKAIY2bRu3VpneHGm48FHg4CIin4uAZu2jXdOdFYD9x9CsXMXLsi0XUdNTWF7p5JHwc4UiEdAcy9atMhS7lBKaTerI8f371ZxKlWuPROvzhNmmnaTlF+wdtZkWTh6iBw5ckRFuWymgx2t1b67VGnRVv7TgZkNJcDMQhGCcqeKRSV2zJh6o0O5mwkex8riR4kiv5QrJ0UcPM948fFjab1unfx5546KxaBprVo9G+Czhf5nHpSxOI+3NeN6jMPh5cwEwYf373TWl8rb41gRgj/U/Mx7IrDDG9o7MBfMoWmon1lOwH5hMz4DvoHDjXl8xhmb9x8uVsKbly+laYHMkjplSp26MN5/5rAZPUqRMYsMWrRGrISLx/+UnjXLa9sJLwZ7gOobV8QeU+err7nVsWnBLJkztK/6COASSOLMs3jp8mVTU9p4fcSJHs3XwBzgmj9qjJjSpM8Q0x5IjAXU7dJHZg7ooTOMUKBmASM3mKMg6qqXJYsMKl7c35S1XwBFvrVRI5n8xx8yZPdu7dEw40kFbVVQ5RqHGO8nblWGgp2NTlS9qPChpGEIWGxPzxjXOIR1uG4R1HlxL6eKGVOqZ8yo71UE/k3IkPLpyxd58+GDPH3zRk7fvy8nrlzRn4Mdq/E7cJiyXc1KfukwDgDjH6sB8R/0O258hw8fdjdPYWQSRqVkrfpiNbBYImmadCpqowoMqNIeGHoUf9ZhpsOXr9dhjALCZJF88PkPb91QDVTMpr6HnXv68KEGZt8Q4MDM6AoViZmBgvePLRuVLkYAZQZKGyMWvHLDhQghq2rXlqIpUzr154cIHlza5s0rJVKlkvorVkinTp1UaMZcoFmTLFvBQUYWzcu7hxrlK4Gc0T6QIkYMaV+0qORImFAyxI0rEW2kqe+/eCEn7t+XXVeuyLJTp9TLGeU4PULMbpgrNjOwA4Xm/D5LdkmS2utd0mZHiRr1NTCTYHAwo0CGPYkWK7bkKGoN4wmP4PlDrIa7HFS8PfzBCVwgsOwwfv91+sS4LgClzRkPAzmwSU3dDmZPUWhAfeoHN60lX778P0vnsLWP4SNFtgQtQrbYasgYCRs+vCp6oT1cCfzCSRCihg4tm+rXd3pQ9ggqws0NG0qW+PHVrpBxoMAMXLVYgoKJxo7t26V8mjSyrl49OdqmjbTLl09yJ05sc1AG8SJHllKpU8uoMmXkfMeOMq5sWUkUPryK66ig6eF7Z2JjBjCOB5OAN7dVAW2ZJltOvRZG6bZs2aJtiCLVavl7FaWrka9MJR03NdiMgMKoumnhBAa8fOF2HZ6ZKc73MWPGqF6kT53KOqHjalw5fVL61auiImlbEaDAzB5VqyBOgkRSrVUHuXXrlruXtysAVVq9enWJHi6cbG7QQNJ7WMDhKkQPH16DU9b48XU5PXaHgQ1Uydj30Rfm4K71ww9ympV/1atLgWTJ7MISENAbZssmB1q0kE0NGkjKaNGkb9++2r9FPWpGYHcKMjtpY5SjkDlfIaWu8cg3WJAC5auKVUERkbN4aR2bohUTUJAkghvnfe5tWgXXz5/RllTy5P9rKkJLDg8Lpix616qoFq6uAgtk+jeoJu/fvFYdS7BgwR0fmNkCZSUUqVpLRUCMT7kCrJijUg4XPLisqVNHUsSMKWZBpDBhZGXt2pImdmylYlmoEFjA+06VDMXFwMyKWrVkSsWK8p2DhIAE+bxJksjuZs2k848/yqmTJ1UgBiPhUXBmBtCDZ1mGmSwq/QM8xIGhK6C9Zi9fflchZUa3uXmuJ6BgeQUGQ2zpCwxJ9rWzp1Vs6Xn1rwGMpdAZPHv0QHpULyuLxgxV0acz3cnGd24tI9s0ljChQmoVjwdDBBvPnAAFZquBMZB8ZSqoHy2iHWffTKyppI87qUIF7WOaDVTOS2rUUFexxo0a6eiW1YF3e948edyr5D9atpTiqVI55WeHCRlSehcpIjsaN5YU0aLpViN6z2ahtqF9sfdMni6TWB3J07tVhEePHpUTJ05IsnQZLK+VYNzPXoGZ94Lk8Nal8+poZ2U8vHNLKXmuxyegQue9I4Djcd+lcgmnVM+spmS+HpMijG+YXiLmAK9GN+W/HphBiZoN9Kuzq2bWT2IcUjV9eimXxrx7UJNGjy79ihSRGzdvWs4xzTMIOvny5tVrYQyNKjmqC2a2M8ePL7ubNtVeNGKeqlWrKu3qahDAqOCNAGBlIPKh8ucAxMrWqKCtjESpUkvIUKF0asAeYJyIoHz7stsKXqvi2teqn+uxhcKnXQNb9eDmdelRo5zu9mYkzZ4KdQSHbDtkuQb7ouXjB1XVY+xCVb9ixQpJlz23+0Y43/CfC8wpMmSSFBl+0ECJ6MVZVCq2gLEjRpSRpUuL2dE0e3bJmzixCk+wvrQiEP8ULVJEHmOqUqWK1LPhIXYkwoYKJQt++kl+ypBBLSQxv+BhdiXoxwLWIAYG4PxkbN8KDMkGjnaJUn5vl4oZMGsPTh7cJ1bGyd/3fXM9vgHPARYs8T7m//FH2bd+tc6Jd6lcXLavWKxmQwHZE75mxkRpXTy3DGtZX04d3KcLd5hT5hmHqWAUk0TcL+OI/7nADNh4RVaNsMIZYH4aCntsmTJKFzsKd54/V19se6jYoduhtP+PvbOAjuL+vvhrcS1S3N29FCvubsW1xQstWijuUpzi7u5Q3N3d3d3d4X8+Dya/bRrZJLObmfR/z9lDiyQ7m5nvs/vubdiwYaAHEP84MOHjfPPWLRlTvryUN0k9KaAIESyYVu0wwcmgA9tgBW17ECGSvefLBiJGjuJRBdl9vmwgVsJE6smN5HFAUaRIEZ0zr5s7w3bPtIEXz57Ktr8XaRsbNzW/gOoZ8i2COj///LPcvXpZxnT5XX7OlU46Vi+rCnLI8V47f9bLz4cZNQzrtXOm6yobrfEGeTPLzMF9JdiH9zqqoiBgO8DRp90gWGb0g9OidUVFXQgkGwEZlDPtkICAh4ofVJ5EiaSUi1rYd58/l8Hbtsnk/ftlQc2akjtRIlNa2k2yZZNB27YpyxXylF0AKxPt5L7FismPX9ioVkHwYMFkfMWK8nDGDF2pwkUI6c/AgLE2GNINojbuqjANQPIMCjCuA4GcgAqNIK7ToEED6d27t3oaZ8lbUOyGLUvmy5tXr1TIx5nE01FoiJEABkGeW9h8vXNHDsrpg/v+QWwOFTqMhAodWsc9BGX+niN5E3GiEsWLq6AQOuTe6enzvUkU/eK2+J8MzI4MTlcDVSiy3fpZs5r+tR+/eiV/7dghY/fskRcuIBTVzZJFhmzfri1tuwRmvJKRGC2YJIk0zpZNrAhIYaPLlZOco0dLg/r15fiJE/LNN86RQsyEURV8HSxoNM4ct0RCBJHAbFwHSZQZCmB0wPr27StrZk21XWD+9OmTrJ49VV23WDn17p5etWqVnlkQPh2DMCqQWQsWlTDhwn9J4j7J2zdvdL/40qkT8tBh5/nTx48SMXw47TDw/RAyYWeadUuqdQo6x6rYO+B+hURwrhJl/HSt/8nAHCV6TFUFcnVgJiAjAYoIRQkXKEDhGlX3u++U4f3TggWmf/14kSJJseTJNdhB9U9kQiXu6hY2gS5i6NAyrEwZS7Ny+Wx7FSkizZcvV9U1Q9bTnTBUk965iWvhajhex4f31mC+BxTGdTAnNQPs0sIUhudw68olW7X8j+7aJjcunteOWFhPI0Fc5liPQvEN/wHGcZnzFpTUWbP7aGbjeV7MOhnksmO7d8jxPTvUxAZfCENq169eC8b2j183H4JGquxHcGAnSp1ORR9cuVeK7OP169elbubM2sI0GzUyZZL4kSIp69dVoNIn67SSxrh34IFlrkzAixsIFahfgT56/sSJVfjEEMUIjMD8+uULCQp4/ep//IqglmyY6QDXsmXLz4523f+wjXb22zevZWKvTtoudmxjUyEPHjxYEiRIoA5TT168lB9/aSFjNu6VDmOmSbl6v0i67D84tab0TdRvJXOeAvJjkxbSfep8GbZyi5SsXV8uX72mbnMJEybUrQq/fGb+JVj+JwMziBgpiu6TulKeEw1ikgAOYFfClXVhvsSJJWHkyHotVgZsXFrYvN9amTKJHcC98VeZMhImRAhVCHM3DNWk6xfOS1DAjQvnJMKXiubRvTsSFPDo/l2tDs30A8+bN69KVx7duU1ZyXbA3OEDtVrGg924b2kRo4dPxylS9JjSavBotS2t9ltbiRrT9zazb4ibOJn83KGHjNtyUBp17y+fvg6mTGvmyWza+IVgGTGK3zS7/7OB2dgng1ThKkA2wByBVrZdQUsoZ4IE2h7CDtGqoIUFWv7wg6kt7Odv3kivDRvku+HDJXrPnhK/b1/5ccYM2Xnlimkt7Urp0ilT1Kx9VWdhEB+NvVA7g/3cq+dOS5rUn404Lp48JnYHldmlk8clU6ZMpo9lUKLCFnNa/+5y98Z1sTLOHjkoyyaN0dkuGy5GlZwhQwbZuXOnlKhVTwYtWS+5SpR1iTY68qhFqtSUIX9v0u/BGID2Niu3vlXPRnwJ6UBMdAb/2cAcLPjn1rIZawhegfUoqriMsWKJ3WFcgzvIcv4BNz/zpWTffqvsd7Pw5PVrKTxhggzctk2evXkjYUOEkKdv3sj68+el1JQpOuM3Az9/UTByt+gNB3O0aNGChEwjohkEZ6pBgtiFE/YPzIbClSs2RyAbwmt49eKFjO7c2nJSsQbevH4lIzu0VJEObB15nzVq1PCokntMXyT1OvbU4OkOERuq8t//mqDVMzPnP/7weRzwP4Kl30aZ/9nAbNiGmTm7cQSm7SCjE8w9q8O4BndXdM6CneCHDx9qgDOzsmi0aJEkiRpVDv/2m5xp00Yu//GH+ljHjhBBPn76JO1Xrzbt880aN67MmjVLEzp3ISjJNBqBOGfOnJIyZUq5ePzzbM/OuPDlGly10lm0aFHVj6elzfzWavPm9+/eyaAWjdSMghZ24sSJpXz58rp+mq1wCa2S02T97L/tTmQvUkKr5xSZvpP+/ftL48aNvU1s/me36TfOw382MJOJuTIwG9VlUKiY08aIIV9/9ZVlK2ba2Mxpq2UwT/N577Vr8k3o0DK9ShVJGOV/AhzZ4seXboU/W51effxY7pmkJ14va1blO0ydOlXcCUOm8ZLNW79nDu3zuB5eVJvPHrsvyQls6Un/Yvjw4ZI/f35ZPWuKzBrSzzLB+cP79zKifQs5sHm9znUhdqKoxYZI/vKVpfWQMW6pkn2qnrtMnCMZcuVVD2iUHb367IzA/MaBmOgM/rOBGcILrTyz1hA849SpU/prmhgxxO5AAYxZuXFNVgJGG3v27JFCSZOaqoN96eFDGVSypJcVePovBiQkK7hymYGyqVNL8K+/drsEKr7UYMNCa5P7fMLL589k15q/dRbLbmmuXLn099Eutis45PdtXKs7tHQAXAUCB3rOyFsiLTmlX7dAb2u/e/tGBrVsrCYQEK3YWqCyZ8slX9lK8kvvwRLMG1cpd4LE4I9Rk5X1PXLkSK3qPYMqH0Bc8wu+/q9Wy9fOn3FpJopzD4ho0sEd2CAAGddkJWDEwCGWyeSRQZUMGdRf2Ss8+CJ7ym46GthmgIo/ZXTX79Z7RtasWbWdjcwhcod2xJalC1TvmJUWEqmqOKSFDStrZru3+2Amju/ZqYc50pHBXGyvi3DJ2rVrJXfu3PL31PEytM0vgdZtuHfzuvSsX0P2rFupIiK0rVlR4pW1QBH5pfcgJaRaSZmt3YhJkiRtBunRo4ds3rz5H39uOGD5lcdhnSt0I66cOSUfP3xwaWCGkBQyWDBL3UQBVat6ZYIOd1AYGcw7elRXyKiozQTXcOPGDRU1cCfYC0VuELlDu4GkjAAMmalatWr6e5EiRVKC0Lmjh1Tb2I6gtQyYX7oDfH4oZVGh7li5TFqVKaAVuzt/juvnz5SWpQvIib07pVmzZsp6RjiEvWtEoZr1HWqJStkzwoQPLy0HjVIJz5892eVSMXM/+nXzIWhEDQvObqysOhWUrskjMLuJZDft4EGdP2PjGMMEiURHGFW/u6tmKhNapsgdWmXG6CxO7tutpgN47zqqQRkiFGtmfw5wdsKDO7fU0xdyVtKkSd32ffn8Fi1apOznD29eS79f6spf7X5TZrjrq+TqagwRJdI3Okdm9k1Rg4QospaNe/SX8N9EEqsCBbUardqrQiJCJ45nZubMmeXSqeN+Mg75TwbmM4cPuDwwM7t5++FDoM9rzMKb9+8ldCB4GfsGghjqZ6507QIHb9yQ6rNny2/Llsmpe/ek0syZcvHBgyCxlsaBTKZP65S2sF3AszV72J9eVpYZM2aUHDlyyPYVS+XRXXuJjayaMVk7es4YNZgNAkmdOnXUthCDFe6HZsV+kOkDeymhzkxcPnNSxnb7Q1qUyidHdmzRe5DvW7x4cf1ziJDoXjNXzpKvkFgdxWv+LKm/y67mNI4tbeIMHSm2H5zFfy4wI1jO/ILefwwXErPChQunv7L3GhTAdRjXZCXcvnVLA7MrMffIERm+c6daaob6Mu/bf+OGFJowQa02zYJxHTiSuRsdOnRQt5xJfbrIwzvu//7+wcrpE+XUgb3KiE3hhRY9lQtSjmO7tbNNJ+Dy6ROybPIYNUsgMAYW4sSJI8uXL5dp06ZJzG+jypIJo6Rp4RzSu1EtZUr71zYSYhekrk41yknrsoVk7ZxpkjplSg3AkLwMM5c3b95I27ZtJUr0GPJTh+5iB1DhN+0zWFvahuwpQJscbFw01+mvZb2GvYuB3ybZC0QRVyL1FwWiE3fuSK6ECcXOePn2rVx48EDK5ckjVsPrN28kjIvnThDBeAHWo/pt3iwT9++Xh69eyaCtW2XIlwcvoDCIZK5Uo/MOUaJEUT30smXLypgubaX9mKmWHF0YuHn5oq73IM/Yp08fL/8OByJzZ4zqty5fJHnLVBQrg71dVoTk0ydtJ7ua9OUb+PmzqsS8Hh9jHJtQvTq4ZYMykhOmTKOkJ9z6MIqIGjOWujYFDxFC3r97q1oRVNmMDtkz59crZ07qel6oUKG0MqcrAAHR8722cOFCuXfvntRp28XSLWzPwMEqf4XKsnrWVN0WyZ49u/zwww+aaG1ePE8iR3euGPxPBWaDKOKTbZhZMNrkh27edHlgRqHKwHsXtM6P37mjghqu9q72D8isQ7qREBItfHgZVKqUPHv7Vklg686bpzMNWdC4psAAq1OoGcGApYWZr1wlsSKo1lCDYrsCxTefOjnMKjdu3CiTeneW9Nl/cPpgDAywroT9YKdOnSz1rFEJFi5cWF/Xrl3Tynbbtm06cnH0MPYNWCgWKlhQChYsKHXr1pWoUb3Xjx41apQyntlZthuKVq2jgZlrIDCTdJCA8AoVJqx8E9p33eyAnWj26A55ABuvG5cuqJybq4RFDDDwB0ecFDv3L959+CBTHGaSy06elNwJE5rqZkVyAax0WBhA3J/PwN34JXt2Dcx3nj0z7WvCSQBUE4GFYcOGyfr161UJKkGKVJIold9ccdyB2UP/1IBACxsTA5/A4Y8ADYpRkIvajZoc6JWoV7hw/KgsGD1U0qVLJ507dxarIl68eB77uhQ6Fy9e1ADNCy19uj1vv1TEnLGxYsXSc4PRIe1xZ7owR44ckR07dmhQjhD5f+I+dkH85Ckl1XfZdNULTe9vv/1WE15a80qki+biwPzqhXmHkjuy7NnD+uuN4Y4VBCjytNkOuzAw/7Jkieo1O1bMkw8ckEUnTkiGWLFkWZ06pnyfwxYOzGFCh5ZX79zvvYsuN/Bu19m/BDtHtaDAAC1tWr/FihWTnvWqSa+ZSyR2os9uPlbAkgkjZfH4EVqJeNfC9gxWgGjJTp8+XSb07CgNu/a1VJv+5qUL0rthDU2mcUgz00nKleAz5IzjhSqXWRj9RTO+WPW6YlcUq1ZHhuzfo92Fdu3a6a547dq1tYp2BgEKzI/u3pUnDx/IN360tAoMrJg2Qc4c2i/Nmzd32woCWSJZ082nTyW2CxymRpUrJ+5gvu68elX9Tsn8rIZo0aPL9Xv33P59jSo9i4le2AaRjJZfYCJfvnyqP16hQgXpWudH6TxxjsRP9m9ylbuxaOxwmTmkr1aVrNT4hYw4fvx4teqDbMR2Qe22XSwRnG9fvSzdf66ilRRzVSsmv+7GihUrJF7S5JI0XUaxK9DyDhMuvN6nBGaAtauzvvYBYmV//PhBxvfoIFYHayC0v3wiirgCKBAZu692xeaLF+XKo0ce12I16I7gw4fy2M2Eqe2XL+uvP31R9jGzM2GMQcwGwiW0qdlVxTCDWfKCBQv0IDxz5sw/VvuYN+PB/ezRQ+lSq4KcPrhXAlM3eWr/HhqU06dPL+vWrVOeiF9Aa3Xx4sVqcrFs8lgZ1+0PfzOLzcLVs6eVnQwLHrIXxLv/OrhHr1+/LskyuNbD3tXAfjJx6nRqZmQ8V2wBsfng8oqZ8nzX6uWyc3UpyVnMHGaqS4giHVspTZ82kaMIgatRqlQpnclMPXhQWufOLSEsONvyDRP27dPKolGjRmJFUGHQemWWn/eLLq0Z2H31qmy6cEHKp0mjUpmOoHXed/NmqZwunZQ0UcfYGHuYUTVhZwrpCWaoMQPkwPPteSYpMIwgELiAhUvl3LlmBSn9UyOp+tvvSspxF66eO6NMZZyW2EsmifBrUDYQPnx4lZ5k3rx27nRlDP/Sa6B8G8u8roczYDa7ZdlCmdSrk7x9/Uq7aj/++KNb34NVYezwJ0mTXuwO2Oon9u2Ss2fPeuidG+tgLg3MDPaZh5B9xkuaQtsPVsOsof08WthowboTeIgS0GBZrjxzRo0K7IRrjx/L6rNndZ8ykYk+x2bC0KI1OzD32rhRq+KBW7dKzUyZpP7330uiyJHl5N270m39eiXY9S5aVMwEFTMZNUYM/gXtWtq2ON4g7wmCff21pIoeXfJlyiTpYsaUKGHC6GrWV18IZ8/fvpUz9+7p9z+4e7ds2bLFo8qkUwLzedCgQbJ04mg1hmjWZ4gkz5jF5VUy32/eyEH63xBnunfvHuD5O+1v9nNhyHJdSEDW+aOrFKxYzS2tbarjMV3b6i4wFdT0hQuU7fz/+GdgThwEAnOSNOk8rsmvRiRfffLn5n2aNGn014EDB2rbK2KUb6XXrCUSI258sdL6wczBfSVbtmxaPbizWjaAWET8+PElOwv7de1FZui5YYMM2rZN5ySGGo/V8PTpU81CqWwnV6pkasXcbd063UN/8+GDBrNEUaJInkSJpFrGjKqVbSYgfsXr21cKFyumLjp+fr+7d8uQIUO0TU21HOebb6RO5sxSIEkSdTjDJMMZ0Ha7+PCh7L52TWYcPKi/AippkjOCGl+/SNXaUrJWPdOJYXS4DmxeJwtGDVXhfw402rw8w2aD6hvJx5s3b0qm3PmlUfc/JVrsuOIK8LmyS83aFiJH1atXl7/++svHlSEzv/fVq1f1WcFalM+YBAfWNNwRV2+o+AUQ9Zb//bfMOHBWhTrsDEaov5XIo2IjsLMd4yYKZy4NzHwDWoksoUeLHUeJIrETmle5BDQoQxRBHg22aWABRijzPLx9S6dKJXYAc9tcY8ZInPjx5fSZM5Y246Dteu7ECTnZqpVpNozuxpITJ6Tu/Pny559/anXoLBDM/+OPP9R2DuRPnFi9nYslT27Kytyx27dl0r59Mu/YMXnx9q0+T/LVV3Ls6Ge9+Qw580jR6nXku3yFA2Qw8Pj+PdmwYLasmzdd7t28oStNrDWaUSX7hEePHqnXrwp6BA8u2YuU0D3U1Fk/758GFJC6EDVCPwFRFKpk1rcIQK7C5cuXdYSxf/9+jzEGQdkr8DkjhkTnyRhh8HKVHa5vyJAhg9x59ERGrdsldgcJUeU08ZQ7AL/B7YHZ0DVF6zRilKjSYcx0SZI2cFoRtL1mDO4jyyaNUaIIMyVXSm86217k8wrx7p3s/uUXl+s6m3FDlZo6VXZeuaL+wLB0/dstMA4G7hOCCHuO3HJk6XQwkFI0DgM6C/45DGnbMjIYXLKk/Jw1q9gRpaZMkb03b6qAg7OsbBLOn3/6SS5dviw5EySQIaVKSYpo0Vzy/ljJG7Bli4zcvVsPbQQiHjx4IEuWLNEK7NtYsSVT7gLagkyaNr3ES5ZSCTDe4emjB3Lh+Gc1qHNHD8qhbZtU+YrxGFVsgwYNdO/VXeCcGDBggJLjAGO5otXqSJa8hSRanLh+ui8RPmEvedPiubJjxVL9fwqDevXqKUPXFVUyu8Mc/qzjbN261eP3w4UMqf7hjDCihg0roYMH1ySbDg2Kfmfu31duww0HaVlGKXz+7v4ZAM6D1xJMhizbIEEB1TMlkQL58mnXMVACM6CNhgTeh48fpWKj36RCo998fDjNBi4zKAJh9xZQoojZoGKmcv4xbVqZYHGix9g9e6TdqlUqW4ogu7N49+6dHtTYte3bt09bhI6gnYp9JIccBwMkKsfbj3UsAnSlSpX0PnJ29EDA5wCJGyaM7Gjc2BJrMH7B6bt3JfuoUdp14j5x5hCmmuRnEzZkSOlasKA0yJrVLV0NnLV+WbpUzt+/r+1l2uewpCdMmKBJhQGee3gn33wbTUKGCqXV6Ls3b1Sm8eblC1oVG+B9582bV+e+VBfOVmvcX4cOHdIEgYSP+4+5OBU29wPtd/QE/ALY6VS0EEVxNQIRIkVWhi1JR+I06eSbKN9KyNChtdp8++aNBl52kSGoIT15/cJZNaEA7FtzXdzTrqj84RHwfuEVwGhGBa9cqlRSMGlSdVxLGjWqcgx8A1KzBGh+vrOPHNHVPa6Pyp5zgOTcHc8VrfUQESNL/wWrJCjgpxxpJXOG9FrgBFpgBtDDyaaPHTsmCVOmVg9NV6sHUSUj/D53+ED9b1pTmFZbaXbCx8xNDst1WuXKUsaiRDCjhR0jdmw5euyYMlmdORyoWsePGye3bt/WgyB19OjqlsThgJ0h/29oQTvuAp/+QjqCvMWvx5jpvn+vByr3UZMmTSR5ct9JhahAIb+46qefJEeCBGIn/L5ihYzft0/Vjljn8QkvXryQihUrypo1a7RKHlm2rM6+3QkSqj6bNsmIXbskRvTosm79ej0PCJR0R4wWKkHz8ePHOtfk/ocMSXDi8HVsneIE5VsSRhcHnsj27ds9ujB0onwDmgXG94FkxfdyBnzOJJm7du3S73X48GG9Dt/AFobx/UqUKOGy1Tc+D6pjKvCXL19KvEiRpN533ylR8dsAms28//BB1pw7JxP37ZONFy7o78HM5/u5uvvISuun0GFl4CL3eUG7ErW+SyG5cmTXjkygBmYjo+/Zs6f07dtX51Ela9eXEjV/Np1YQQvt8LZNMm/kYDl/7LC2Qch0qZatCKOl/fHVK1lep46k/2LzZxXgnlRi8mQNls60sLkekqD58+frzyJupEjyc5YsUitTJtWU9g+evn4tc48e1UOB9wFY20Eq0isHIQOnTp3SWVnR5MllTjX3MGzNAJKe340YIYlTptRA5tP7pjMACY/gxGc8tHRpp6ohV2HpyZNSf+FCCR8xolbN3q15ccQQSPwjhUk1zDONGhTyj4C1Q8fEL2aECGpkwmdBsvfq/XtNMDXZu3VLzt2/7/H1/FvBQng7efKkBmgqaYI0FTrJP1U6xDiu3x3iMHwOjA1hzxOQ+xYtKsVTpHDJvYB5DSTQJSdPStQoUWTEyJHqM+Cq54vz8cnrt/LXyv+14+2MKukSSPFixbQgC/TA7FX1TLsKT82i1epKhlx5AtR2Q21s48LZsnbOdLl745p+rYBUyTx0p0+f1laQofXKGhgPLhliqlSpNNs3AwQ8DtcIwYPLyrp1JbmLZoL+CYjlpk9X32GY9rRKvQO3DC1XqlQqIpi/Db7/XookS2ba4cD32HHlikzYu1eWnjqlh1+vXr2kRYsW3h7wHBgoVk2sWFEqQlKyOLjGGnPm6CodYyD2a70DgYC9eFx+0OlmVcsKycfG8+el+ty5Gpy3btumz4oZ4Fxh5ovICaYeVIG1M2VS8mTqGDF0JOKXe5sAPf/oUVlw/LhW/Mx5mflynwe20ppf7heqVsiBVMk/f/eddC9c2C2ER8iJrVeulAcvXmj1TPs8mgvOLpyYjp48KZN3HrfE/R0QvHj2VGpnTak62cjBWiYwAyop2m5kvMx8+XZYY2XOU8DDMixO4qQ+ZtOsF1w8eUzXJ84ePigHt6xX6zCCpkFSgDjkLC5duqTZptESIwv2yWqPAE0LzGhRIZxPy8W/MEQbWMFZVLOmEjMCEzxsFWfO1FYyO9d0O3yqkiFasTYTPXx4JVyVcjHTfNeVK9Js2TLN3umGUEF5VT1jE5cmdWr58PKlkux4f1YGgaLBokW6K8xmg3fgmWG9hiDFYTyoZElLHVprzp7VBCNGzJhy6PDhAB3YVKEw00my+e8c8eMry5yA7Jdg7B1QiJt5+LBM2r9f7yeqwJGjRqnWs5U+U8+g40BSyriGKnlEmTKm7u07g/svXkibFSu0ema8BFGO1r2ZYJ49atQoGbNxr8tW19yFY7t3SLe6lf5R6FgmMHsOiMwiWey/e/eux++HChNGEqZILRGjfquqQgZRxCBVoCfr8Ya/+kqzKn6AVBjOCr6TIJAY8EMnUTAQOWxYyRgzprbE4n3zjc5Bsd9DeOH1u3dKgiDb5kWr1wDzKlpiVDH+qaaZX1Hhhfn6a5lQsaIUTpZMAot4VGf+fBWY6Nq1q768O6BIZvjMWTGplC6d/Fm8uNsY5jBIEf0YvWePVs8EZ69kQpGYpE1ZKmVKXU+z6mFLCzv76NESIlw4OXHypI865ARkyHAlUqTQawrM9rV3mHnokDRdulQDHEpW/gGdNTpsdNoQRPmrdGnJavLB7xjoCDC/r1r1OTGtWFHPBitWz5xdVPdsvuRKkEBmVasm3wSi0YlBDo0fL55s3LQpQEWKZxAb6tWrJ7//NUFX1+yMJRNHyfQBvf4xFrRkYDbAtyRIO+7ZUbVy4Dvq9RJ0EyZM6EEU4ddMmTKpdKCz4GvSduHFkj2HWskUKaRC2rQajBNEiuTU4c17vvbkiRy6cUMWnzghf58+rd7HcePG1QoSkpJf1yBoSxLonj17pqSNXkWKSCQ3EdYgeAzfuVP6btmi14GyExm5d6BCJuCF+uorGVW2rMurZJ+EP35esEBuPXumXRivpEIJDsy9R5Qtq5+r1cBnX33OHFl77pwaF9A98Q6MV+gCyJs3sueXXwJM7HEVeD5qzZ2rzwWfvV8kJvm3/fv3V7tD2MwtcuWStnnzmlIhO8NGbrNypc7LqZ4nTZ6sgklWAZ8NbngUNEWTJZMplSs7LRbjSsw+fFgTsXjx4yvngXPQDGD5mDFjRt3oqdHyD7EzBrdqLDtWLtNxnyHFaenA7Nu811h7COj6B8GEnUj2aSGIoIRUJ0sWU5yebj19quYUUw4e1P8m0zZ8X/0CkoX69esreYb3RZVQyMXVM1UyKy/Mk2kJI64AKcanz5Hg8U2oULKwRg1NaAITmGqUnzFDLj54oFUOSZHnlnbmTJm07T6zShUp5gNpzN0g8fx12TJtp2IDRxXkHXg0CXDMn6dUqiTlvjxzVsXd58917StY2LDaBXCmpc3nAVcBgZSU0aLJ6HLlJJObd2cdZ6iPXr3S1SPIVVYAyQrcCoRj5lSv7pZkxVlMP3hQ72XU2RA0iWjCucrZHyFCBEmVNYd0njBL7IxmRXNJ+JDBVSvbr3HTcj0x2sIQuAISlB8+fKg7w2S+rx4/lr/KlJFjLVpI+/z5TbNfjBUxorTLl0+ONm+u9otvnz3T4EXLEcNwZ8FsnNY6GfEzDuKZM3Vet+XixX/s+JqBk3fu6Iwoz7hx2pr//ffflQnsU1BGxIJKmaC8ok6dQA/KIEHkyLKqbl1JEjWqjjRwSnIEAYEVHnbY6y5YIBvOnxcrgCBEC5CgDAGQAOATqDwJyuVSp7Z8UAbM9AcULy737t+XZs2aOfV5EAAJykidrqtfP1CCMuDzXV+vno6zaKX6ZX/fVaAS7d27tz5zM6pWtVRQBrUyZ5YehQsrcbZNmzamfE122LNmzSqnDuxR8pSd5ThvXbnk7w0hywXmgGL16tWalcAapvWz65dfpHbmzC5zduLrVs+YUduMzACZB/L9/aJ3TCsdAtvx48c1mVhx+rSUnTZNvh85Ukbv3h0gS8O379/LwmPHpPikSZJz9Gh1i0qbPr3uzNI+9InFTsVJskH7mkrZs8tSYCJGhAiyuFYtTbTq1KmjLTBHkMWvWbtWwoYPL1Vnz9aKKLDb142XLNF9ZeZNzMJ94keQlCFHySxxYMmSLn1v3G+RunWTbZcuBfhrMSJCDhR2PCtsPl0flTIdA1bc5lWvHuhyquyDswef7Ntv5ddff/Wxm+FqKOv6p5+U7zKufHlV8LIifs2ZU/ImSqRJprGrG1D8/PPP8ubVK9myZL7YFbiXAf92XizXyg4IaMmS7UYIGVL6Fism1TJkcCv5h49y/rFj0nbVKpUwpAqmTe1XXLhwQdviECGo/iGkZYoVSzJ82dtkf5PDwzMJiO/vQVa7eVNfB27e1MBOEIBsBmENxSbfPhe+FipMtLGtrPHNNRacMEHSpU8ve/fu/ZdqFMlOkcKF5fadO9I4WzbpXKCAqmW5E+zRMo9DVal06dJKjvJtrQ+iHQG8Sfbsei+7Coxhco0eLQ+/7NbnNsFFDClX9uEJvOyfewWY12h8UykTlD2LzwQmeIaKTZ4sN58+1WBTsGBBt78H1j9RVetZuLD8miuXWBmMlhAlihwtmhw/cSLALe2XL1/qzDps5KgybMUWyxI4vcPrly+lYd7MkiBeXD1/HN+/bWfM/gXtMNpnrBIsqVVL25yBhcsPH0q5GTP0Vx4un0hVPoEVLtqZ7MAhcWlIBAIOsoihQml76+svEpeYDDx788bj7zCnRxQeximZm0/MX+8kRGFfj69YUayMXhs2yMBt27TC7NKli5eCDOwSouLEfcGqiTvUwZCmHbV7t/TetEl/PtwHBCRnJCeNnex9zZppEuYK8OiXnz5d7S0hAJoVmPm6BPvryG/evKlWi57Z15A5k0SKpO3rwK6UvQKSo/nGj5co0aPLsePHTZmfOgu6WVjUfhcnjqz++WdLsvA9A6OTVitWaOePgiSgaN26tToydZsyX9Jlt3Zi4hnrF8yS0Z3a6DiEUZsj/lOBmUr5p59+kqTffitLa9VSy7vABpUIhx7qVbR5/FM5/8uO7+JFD8lDDjdkAwne/BkVGPvWhikEDHaUsPzjEmM30w2CXv5x4+Tsw4f62ZCMeLVyMnToUN3TRrCC6rld3rwuY8Efv31bDyqq5GRJkyrblzU/Zz9/uAc/xI8vS2rXFlcBVj5rcvAZ2DgwKzADhGFgO3NIc1g7knvgNBw5fFhnuoE1U/ZLsIFAOnbsWLd93wIFCsj2rVtV993VAkSXHz1SEujZ+/fVYzxXwoT++jqEkTJTp8r2K1fk3LlzAV6hOnfunO5KZy1QRP4YNUXsAs6ZthWLyr1rVzQp9ZzQ2Zb85Z+ZMu1rKmWrBGWDHMYMNGGUKPpg0xIOCCDDoftLJYUiEte9bds2DUTsfZJls34FS5nPg+DkX+s2slXWzBAPsXpQBnQNIOB9+vhRP2uvck3DRpC1PAIDs/tUgwfLr0uXajvcDDDPX3z8uJQkCI8ZI/uuX1cv1sNHjjgdlAE72mwnIKzhKhyFsX7okPRzUZu8cvr0Ej5UqH8FNDoG3K/Nc+a0dFAGP333nbbaSS7YmnAHmMuz9wrhz1VBmdFW/y1bJPNff8lP8+fL6/fvNVH1b1AGtGtb586tz54ZSUyyZMmU37Jv41rZs94+hhYrpk2Qy6dP6qZIQLostq6YCR7seL58/Fg2NmgQqO1r70A7m5ZYyAgR9LPySzs5MIAhBSYDeRIkkMUmVWu0BQdv366VGSs1EUOHlmzx4kmLH36Q700UkGi5fLlMPnBAW9Y+Mc3JamFyM/5gzQN8Fzeu6k/zfpJ7Mb/3Ds/fvFHP4g0XLsj0Q4dUOIR5Pkx2Wtd0LvyKYsWKyeYNG+R6+/YuIS0iSVlw/HjdVuC60w0ZYnrFDOrMmyfLTp3SEUyEL/c/OgRJI0eWzQ0bupxlzChh9dmzKsrh386I4/z05KlTTpm6BASGGQst7Ox+UDN0FmvPnpVmS5fq2OvPEiWkRsaMps1w6dxBWH0I1+X69QCbCN360rn7FCy4DF2+SSJEdq9Zi1+BGFbrcoUlfry4Skb1ypjF2bhpLf69H8HBh5sRQhJWDMqAirl/8eLScNEiZXr6JL1oBdB2J3ChfW0GCMbVZ8+WF+/eefzeg5cvVR8aKcdhZcqYJgJS//vvNTDTNfApMFM9Mz/nxWgAoRICdfMvXQ3IYelixFCiHbu1YUOEUB/bj58+qUECCnBHb99WkwRagEZuS0LTt0MHnef7V0GKr8V7Shsjhss2CTquWaPrQQRlVwKSIsIddCmYmdLpoZXNrr6ZQRk9gd++mAR4BpKeJVOmDNBqXsf8+aX96tXKu0Dsw1XApAQmeJoYMTRxNRsYw/y+cqVECh1aVv78s5JJzQRdPSRjO6xZo9wY9vQDglixYslff/2lz+nE3p2lxcCRYlVwZo7o0FLevX2jHS9nLWuDXGCmNTxt2jQ1TiDrszIgULGuwyoVlZRPSk+BCQ5N2na4RLHCYoa2bt3589UbtmG2bBI/UiT9vQXHjsmYPXvkw6dPWuVmjxdP+QEBBQcaBzGsZ4gjznQnmMfjJUzQoF1pKNHxMqpp74CjUMW8ebUq/v7771VD3T8OSo7A05g9+HIuamOvPH1a99kHlHC93CF2n4DPEr4D9z8/azNlNklkRu7c6e2fw2oPKOik9N28WRM+lOZcxRImaX/69KnUz5PH9O+xFAGVFSsk+Ndfy8yqVU0PygZYHe25caN+VgENzACPckiQy5cvlmyFS0iOoq5dHfQvlk8ZK2cO7ddi0S9jqyAVmJE4a9Swoe54Yn1ndTo9729wqVKy8+pVadK4sZrC+1W+0x1YunSpto9YKTKDCTpi506tVuhoGCA4Z44TRyvR35Yvl3cfP2oLGJccM8BcdtfChbpqhguPs0CMBClPXo6ysZBQcHaCZEfQpT1HWzZdunQSxQU+yHAGgCsOztvPnmk1s7R2bbcwfY1r4JqYmUO6M3tuvurMGdW13+uJ/Qqoyql4Awpm5VXTp5dxe/cql8OMg9crYArBWcEuuJk4e++erusZiYorNxIYGRROmlSW792rUsN+kU/2Cl999ZXOrHfu3CnD2/0mkb79VlJlySZWwo5Vy2TGwN5KVkMQxgzYMjBT1dHCHlqqlGlKXmjmGnNQDi0IEswbm+fKZYpvMpKgfYoWlV+WLNHWKexgq2HmzJl67Sj6mIF158/Lirp1vfwzvsegbdvkyuPHcsrB0CSgYN86arhwei1+CcxeHQiJEyfWlzsBMQqYrbBGotFk8WL5I18+U4KVM8Aghu914MvcH53vMuh+m8wsb5Yzp8vZyyQUBGYqQVcFZj6npFGjmm5Q0XndOnn+9q16Vrdy0Xt3BIk33AJUBekiBRSxYsWSlStX6j55n0a1pevkuZI0nTW6pPs3rZO/2v6q7xFCbkBb2LZlZdPLR3wD+T/aJmYAVm6OUaN09rmpYUPZ1rixklPQzS0wfrzMOnzYlO9TOV06ZWuTAVJBWA3sSuPqY4ZdIvvU9bNm9ZZ0Q+Azgo+ZovxUSbRLWexHqMBuQOcbxDV5b3bkrl0SOUwYqerFKpkrESdiRLl544au+tESNnO2vO/aNTU1IZBBKnQlUkSLputEKLYh+uOKLiDCQggJmQl4EHA5QPEUKTRZcucIwyx8//332tH7+P6ddKtbWY7v8X584S5s+3ux9P+1nkT65hsVomG0ZRZsF5jRlabFiMxmSBMecog81WbPVmLPMAdSClXXpB9/1IceFuOeq1cD/L2CBwsmdTNnVsaiXyQ73QFcjGBkQ9gxA4hGsG7iE/jMgdkCGhwMMEQ9y3TaAYYvuJkBDNb45P37dZziblClvXr9Wv/bbPW4YTt2CHdQ/YULJfnAgZJz1Cj5c/NmlwVp3j88DBTmXNUpyWByp+RvB1lUOhbd1q3T8+6H0aMlx8iR0nDhQlPONq9GGGYGZmO/m/M/+NdfSa8GNWTl9In/cCN0F969fSuzh/WXYb83k5gxYsjWrVs92NZmwXatbFpJKF3VzZLFlK/3144daiHI3qXnyo1qD+IWRCXYjFtNYGSSUAzYulWvo1y5cmIVGA+RWYHZGVx7/Fh//dHkmZpxDVyTf0XkAwtv377VX9FINtM/F8nNwhMmePnn3P+AVrfxDCytU8eUMRHMcrpD/Ao5z8x5OfNlR5y8e1df7KjD9i9rctvc6PBwX7HSZofnb6uD/vmlhw9V3hWiJQFt1ZfVKWSEexQporrXZoBzM2HkyB58CTORJ08eNdZBzRCm9u61K+WX3oMkZnz/72D7BRdPHJUR7VvKlbOnVCtiyZIlak1sNmxVMWORyKyBlkxck4REFn3ZJ2M9xSsgMABYj6F1FlDQyi6VMqUygGldWQXGwWC0oVwNZvrH79xRoojZ5hiOB6jdgIwqePPhg6n7vIxlzj144OULOU5w/elTj997Z9L3h5gFNTNVtGimdgHgbNzp1EnOtmkjC2vWVFITErXg8evXKpwBA91McEbAwXDFfUW3ChDQXJH8Rg8XTh2qjO0HVpsgZqowj4h0WbvW1MqZ64BI6gpkzpxZjh49qiIeJ/btklZlC7q8emYNiiq5XeWScuPiOenWrZt2TlwRlG1XMdMyUH1fk9oGT1+/lqtfblx2+7wCYhMe3//SJVNWPXj/S06e1OsJqHSdWTAW3s2sanzCnKNHJcTXX7tkbYeWHQkQc2a7wRBleP3unWmOQqPLl9eXd3CVwAh4gmTsp08uSfgYDcGHYB2PV/t8+aTT2rW618z3RDvgSPPmOpYyA+y3M2t2RWCG+W823wLc/8KzyBY/vpeJEUVOgkiRlIRJZ4W/ZwbY+zfGMq5AhAgRtOuIXzm6AVTPK6ZPlKJVa0v+ClUkQiRzEpwHt2/KunkzZf38mfLo3l2tkpGAzujiFV1bVcxmV3UwFQ2QZXtnL2jALPawFSs6xA0wxnCHy8+jly9l2PbtMqBkSRVgcQXwj0ZL3G6A3QmMhNHuuPzlOtzh442iHGpm3QsV8ni+YVKbCVrNdO784rnuDFglM3uEAYJ9WSX1KeAb6nt7TOgIOgZm5vFme8p7NXfGN6BDhw7y/uVzmdq/hzTMm0VGtG+he8XvHYSNnMXbN6/lyI4t0v/X+tK4YDaZP2qIRAgTWm1yqZJdHZRtVzETyHj4EpnU7qFKZl5Ndo3Fm3fkFQO0A80Au7ywI10xg/EvyG7dZcSOwhaMerMUv7wC10K1ZjcgeAKw7rS6lrQz4wo2HYzWs7vQ/IcfVIpz19Wrsv/6dVO/dqwv1wEz20x5XUPX3hgrmIVo4cNrkvfSoQjxDINLYCZpjhFG8ODB3aIxESFCBN0fxlkO1jyV9KbF8/QVImQoSZgytSROk14Sp0knCZKnkjDhwkvIUKHl46eP8u7NG3nx9IlcPnNSLhw/ojPka+fPyocvWzNwCbDKLVGiRIDFg4JkYGZ+wF5cppgxdT5iVmsqfcyYeghu8mbeS7vMgBkscMDNylrEziNHlBjDDRzYILN1h0zLwK1bNWiaJSjiHUi4XJ2tuzQwm2SsEZjgufIqwXUHIFkSmPFWNhNUgsDsNq0xwkDH3EzHM+biBOYb3hQezlbVfgXGGLjduZufUaNGDX0hA0uQpvihoFtz9JBTXyNOnDhSskQJyZo1q1RlJp80qQQGAj8iOAkUmGi3Zkyf3tSv2zh7dmm8eLGcuX9fxUXyehKUuOHwYEczaVZltMQ2XrggJ0+elPQmX5N/DwbsE12J6QcPquPSzCpVXJ5JM6MN40YPXTNb2bwOBYHA7HgN7vYUNrgSZiXTBgz9coM9bxaM6huGPPwIs1AoaVLVpcfeE/czrz6Pu19GPoibmAWuI6Dqhu/fv9fZO21+OgqcUc5W4bSbjZYzCTrjBwL06dOnNaniRYFH8oBfeNq0aTUpjhkzplgBtgnMt2/f1l/NYmMbQHBh15UrMvXgQV0XmVypkhIgqNC3Xb6sq00GzGqhO17HXRNVrwICFGvI1mHjusI8ATODuUePyvwaNf7RhXAVnr19K9Fc5LXsanBArFm1Sn8eZpOBvMKxli1dFpg5RDkYzWJ5Owvjc4ttcgvdSF7NrgZx3TI6JShnmQXkPbt8Uf7acumSFE6W7F9/59yXeTlEMDOAcxWJQFkn10G5P9B2cNSpP3DggJdnI1aKfFbo0/Oc8KKq9amLyj2IwQwvu8A2gdmDteiClhg7j/mTJFF/WqrnqGHDKrM3Z4IEqla0/fJl/Xv8HbNgkKyM6wpspPjyUEJwM0OC1BGMCYbv2CELa9XyNtCwrtEuXz5TmMhPXr/WFmbuALgKBSYgtCBAs/zUKd2vtyMQ7qEjxKFJtwtXLnfCCDZmPrNGi9YVgdmRW2AmaIu3yp1bemzYIEO2b9cK2rHixJZ277VrmsCY5Sh3/PZt5e34ZnmKbS9uWkgUn/2iTmYQ4NLGiCE/pEmj5yT/z+ydLtjNZ8/kwO7dsmXLFo+/HyNGDKlfv74ajMRzgStXYMA2gdloHbnKCg8bPF6eQRVtSCSaaSxgsC8NNmZgw/FgMDMws/v967JlMrZ8efUq5uWIl+/eyaLjx+X28+emrQchQ+h4TXYDrjywTLHps2tgJsmlumSdpW/fvipu4U4go0uCjUCQmeA6CGxmtzwZX8SOHdsl3IIWuXKp+tviEydUKAl+B88afgA8m3xOc6pXN222fdiX5w+VMwhaWK3SUoYIWydzZskSJ44qn6WKFs3HEQTdzPMPHuj3oSuz4swZJX9xn5UpU0bJWuhqm8VFCgzYJjBjPg/c2RJDXWjhl13Y1iZbscFadBSUCGwYD9ERDgaTTCxO3LkjlWbO1FW0klOm+Ph32aE1C8bhZnZgZv0K/W26HNwLzLyYT5ldPTGbg3jCvuRRkxMld4CDc+L+/RItWjRp3ry5HphGsmQG3n/4oDKcML6rZcz4L818xiawsqdWrmzaDrMBggHdpYC6JnkF7tdVK1ZoZWjm2iIBihEdVq7seOMLECVMGLVdzZsokf4ZHTKdpmIAAJ5BSURBVEKzuQWenz9a002bNlVSFsAPvN5332lB5JeRzddff62mJbxIXHsVKSLrz5/XRBY9bdS4smXLps9PSpt2zQIcmKn4eBAJMK7MUIzDz50tsc5r12oAJYOjpW0mePiAu5mL3oEWEAepWa00fJcrTJ/u7X64I5jd/2Cigo4RmFEI8i9QLfI887rpTTWTLFkyj3kX7TtmYN8EkAvBAcbBMmn/frU2tRNoYV9+9Ejat2+vbUba2WaS2WgnQ2ji2YQHMu/oUelSsKCu/SAviT/z9CpVTJuZGqDC5LpqlnSNJ3Du3LnVZx7TibImay8bfBpXm5hwrq09d04DouM6GZ7KTX/5Re4/eKDKh23y5DFttz3Y119r0sGL1vzI3btlwpd94549e0qrVq3cuuoU6IEZRrFjYOG/jUPKGM6jlGKsAgQERuvIkJhzNeYcOaIPOVJ2s6tXN52whNISiG6yHKV/QQXIz2vj+vU6ow2o9RwZ+Jk2bcTdQH5yz/Xr6o0KUcQvoBI29iCxKTQQLHhwiZ88peT5LofuQIYIGfIzoenNG3n25LFcPn1C5syZoy/9+8GC/aOl5p9OC88PKxvzjhyR1rlzS7xIkcQOIElnlsk1M/MD3Fdz585VpT10CMzwR55bvboM3b5dpXLhgFScMUM9voskSyY7f/lForjARclVnRgDderUkY4dO8r4fftcEpjdARQN4Rd0atjwX1Uy3YvJP/4o5U3WxncEgkWoCaK/33TZMrV+XbRokUyePNnt1TOscljgjsk9/+/M+whQYA4fMqSUICv96iul4sP8O331qkw5dkyzfeOQKl68uB5SRYsW9XdVTcAPHz686eQIrwDp5rdly3SuTFA2W7/WeMhJZFKbLLQfEFSqVEk9ReceOSINs1nLjNxZ0NJixa1js2ZO/5vLly+rFeeECRNU0QnxgTylK0jKLN9LkjTpNSjzez7hxbOncunkcRUoOLJzq7bTFi9erAkCmr4cupH9eB+R7SNwwL24qFYtt4g1BBSTDxyQHVeuSMOGDT1YsEZgpmr2vI7oX0DqMpvY5RsOujgwk6TzDDJ7PX33ruka8u4A7WQKsbp168r58+elUKFCcuXKFSmTKpUMKllSBU/cgWzx48u2Ro2k98aNWkFjG7ls2TLJly+fy783rnYQ2vCEZ8XXADP80E4WeF998qcKAzZXH+/dk91Nm3rZxiTwEETxS6W1BUsP0/nGjRurtql/dtxwFjmyb59cbtvWJW1z1lMGbNmiGX+BJElkTPnyLrmR+MgTDxggKdKn/0dlFthgfho3blyJHjy47P7lF1sEAs+oPHOmrL9wQa1B4/ui+8sYhuDXr18/9fmOlSCRFEFrt3zlAGvt3r56WdbOnS4bF86RZ48fSaRIkeSvv/6SmjVr+ulzhW06ceJEtSStY3EyG23eXKNHS9QYMeTY8eMeHQvEHmjvo/Q2omxZsSN4ZnOOHi0337zRkQbrha7Ajh075IcfflCGtCt05F0Jzvx848bp+d6yZUspVLCg+oszikHwJbCw7dIlqTF3rrz59Ekr91IusD/lLFm4cKF22/gZAsjC+RMn1pY9uhUJIkfW+f7X0aJ5eBN4B5cMhWljFkqWTOcIC2rWlMPNm2s77umdO9paYJ45ePBgPQz92t6jHXbp0SPTVytQpMo6YoTsvX5d5tWooas9rsruUOJBL9pqrGEOm59++kl3EI0VMTuB+dK68+e1jexbUEYRiPsJNmf8FKmk0/hZ8teqbVLmp0amCOBjQ1f7984ydvN+adp7sHwVIqSyrXlv3s2qvcKgQYMkbpw4as7grjGOf1vYvy5dqjusEydN+scYgVlf9uzZZcHx4zqntSN2Xrmiq4Q8H64KyiBnzpwqOMQoDUlTO2HklyKDwFewQAF5+OCBTKlUKVCDMsCYZVnt2hIheHC1i1y/fr2YCbqMyZImVcWxA3v3KhlxY4MGsqVRI+lWuLCS22ix+yUhdwufHG3ozgULyomWLWV8hQoSK2xYad26teTNm/cf+2u+wQhkB79YpJkB1L6YJaeKHl1bH3/XrevlEr4rZlW+7fkFBuhogAn79ondQBuVyoaxiU9rd8zxCBSnz5yRqr/9Lv3mrpBMufO5pAsTKnQYKVCxqgxZvknb4+wn022aNm2aU5KhkMjGT5ggz9680R17V6uz+Rcjdu1SIhYtbNqXnsHPBGLQzMOHxY4wngfj+XAVOLw7d+6sP+82K1eKXQBhjXM0f/780qJ5c3nw4IHOk8tYZFSXMXZsWYKOQrBgUrZsWTWjCCiePHki9erV01Ht43v31DzlZMuWaqUZUJEYty56oZFcKX162d6okfqn7ty5U8lhQ4YMcap6ppXNjWt4KJsBZl4d8udXb1L26dwBYwWL67EamOUz11x26pRWCXYB+6WQZlhlgXDl3boT2XyfPn20Sv5zwSqp9EtLCe4GdS2q8OYDRki7kZNEgofQmXO7du2cCs78PJo1a6az2wYLF+q6kNV2llGXgtQyYMAAL/8Os1PGV7DMXemb66q1SXgnJByGEI8rQVXHi7WvxTawLqUL0uLvv7VLwjl+9do1GV6mjJRKlUqshLQxY8r86tXl47t3Uq1atQC5z61Zs0bSpkkjkyZN0rHnziZN1DzFLNJhoGxgYx7Rt1gxWVG3rsQOF07p7Oxt+ia2QQu8ZMmSmp3Z1Rbv1tOnuhAPEY6ZuxUxbNgwXX9rtmyZj640VgEHfdOlS/W9jhkzxsvKl+y2cOHCsm7dOilUqYZWyQlTuD+b/75gMRm6fJOkyPSdBjGYy84EqqFDh0qVKlU0YWqyZInbJS69w/yjR1WkAqIXn613THiIjlQXFx48UOaunTBsxw5VnvKpE2MmKD6YVUaNEkXarFpl+ZZ2hzVr9FwrX768esxXy5DhX7vlVsH38eJJlwIF5OLFiyri4x8wXiJZfnL/vvxVurQsrFnT9K2JQJVGQfKS6rl8mjQ6lGf+BgHJJ/BwQCSbaiEvY78ATW5WemDqWhUwiZm9XnzwQHpu3ChWB567VPesZXjFuuSeolKGaFe2XhNp3KO/W6pk7xAhchTpMnGOZMiVV8aPH68iHL5Vzmw30P6mDUfLsNbcuUpWDEywK9pw8WJ15CEoQxz0CYyvCDa/2yDYGNhz9aqM2bNHRx+cT+4CDO2Ro0bJgxcv1CbVql0GOgmorPHcsZaEAQdFl5XRKFs2yR4vnpIxSSScBc8oY4Y2bdro6HNHkyZSO0sWl5BkA12zjOp5QsWKKsm2du1abeH45NxCpZkoUSKZ9kXyz06gyiEwG5W/lUGwgIjCoWTlljbJQ/cNGyRRwoTKrvYMWmvIQm7fvl1K120ktdp0sgTbPHTYsPLHqMmS5vucMmLECOnRo4dT6ncksLVq1VJlq/zjxpnKt3AW7KnSUmcGmjRJEtm+Y4eOQPwSbJCGtDpIfNiF5XNnD9bdIhWVK1fWlitiKnxeVrMxhSDaYNEiTbZIHJ49eyZDS5Uy1bbSFUCQZGS5cqo2BoPc2ZZ2r1699MX8mG4v3ClXIdADs/FBQalHXQuGGwePdxkibUqqTTJuMjU7AXclWj60L63gwewTOISYn9DSrrdwoa7CWA0w22vOm6cH6KTJk3XP3asW8KpVq3QFqk67LpYIygbYjW4/aookTp1OunfvrsmDb+C+QSOAjsaFx4+l0IQJ0n39erclqX+fOiXZR43Sqr106dIalH1jwHsONiTftLOXmMgVcQV6bdwo5+/f18M4MKQduVd5BuFMIHGKEqFVgjOdhGqzZ0uI0KGla7duWnmiKob6lh2QJGpU6VSggFy4cEFGjhzp698nee7SpYvK4y6uVcslAjYu32P2L2jx/jR/vs7RmLF41+5lXpg6VSp5/uiRDt3NtoJ0BQjI2UePltARIsjJU6ckSpQoYgegZlX9i8jKqp9+kpgu0Aj2D56/eSPlp09Xf2cqZYhUnnHmzBld1YkSM7YMXLxWQoVxD7nPr7h56YK0LldY4seLq+IEzq7jHD9+XIUcUBRC9ap/iRKSO2FClyQfcDp6btigARmhFNqArIf453vduXNH0sDWffNG1terJ4ks+CysP3dOKs2apZrLJEyBKemISAWdQsiydBYHlyrldn9rz25x7AV/FSKErFy5UgYOHKjbBod/+013dQPaVUw9eLDcc6KK7VmkiPyaM6e/vxeiWGmGDpXw0aKpA5p3P2P28FHhS/DNN7Lm558DpCuefeTIwNtj9i+42RAgiBspkvz+++8qEuHTCgk7zc2XLbNMFukdeH+wFp+8eiVjx43zd1Dm69Dmf/r0qS7uP378WGUkXXn9kPJQsYH1XGLKFEuQ7mCBGkH5jz/+8DIo08Jm5xRCYdM+gy0blEHsREmkWot2qpTEKpezwNyduTkVHdVzmalTVQSD2S/PRkBB14oAVXXWLMkwbJhHlcyh4lehFEegn02H49GrV1Ju+nRNWq0ERJFqzZunojDYEga2zjKdIMZ8RYoU0VFYuWnTAqWDRdDsv2WLVJ41S0KGDav7wHRLCMpIoQY0KBsdmXtOtpYLJ00aoO+Fg1WdTJk0zsCy9gqctyS/nzBmqVjRVLMP21TMjhkZBy87cfzwvdsv5eClrfdXmTKBvsTuExALYAeVyhOZNv+YhyOIwa8EZM/A4QhlJcNIgRdrHWYeKLCdId7FihBBZlapIplMNHP3C0gQyNZP3rmjQZnVJ68CBMxJSBql6jSUn9p3E6uDRKJzzfJy9vABbQui/uQXENRpt/E80FFCT7pyunQqW5kpdmyJEzGiU4EUnXQcrfZcuyYzDh3SAMC/gzwHuY7gYFZFTpsWpnayb7/VHdM4Fuh8EZQJPB+DB5cNGzaolKNVQJIJ9wP5WGwbexQuLD9lyeIWe0M8ltl8wCWMs59OGokhzGbcw+bXqGGK/gPJZdxvvlGCVozw4cWrO81wqtv/668B/n6I9pB0Fi9RQhMMz2DE1K1bNxXLovUdUDhbMVsyMIMWy5fLlAMHfGxpUzHSEqOlvaF+fX3ArUhOyj9hgrawT5w86asUKdcE+5YqFcFzxx3wNNGja9svjCfz8FvPnqmYP4eqAb4Phx6CCJDlzMDs2bN1//bjhw/q8do2b159X+4A1Rt7yhC9WIvyrn0N6CjAFI4QNZoMWrLO0tWy55Z2q7KFJEvmTP6WaoXIws+JuRktOANk+sgCpo8ZUyKj2RsihHz91Vfq1MTnefrePZXQZZ3JAG5jSIIiGpLQRPcvR/A+2dFm3WRxzZqSNBCfYboDVMpfhwyph7Q7dJX9A4oVnu2rV6/q6AJ+DjNTVwD+xvCdO2XA1q0C64dnjlkr3BOqSYisYd+9k4O//hrgBIGzsuPatTK7WjVv/w73Z5bhw/X8QVXLDNSYM0cJdsybHc9Ko4WdPGpU2dyggY8e0f+ZwEwrLueYMfLs0ye5ceOGVoVegRZPiRIlJFb48DoDtZILz82nT6XopEly4+lTFVD3iYnNTUASQkXNeg9iJ2VTpVIGIAcq9PwQPlTA/BipbjAKQFmMXWluYqobw0SE3buAVtFHjx7V1s6hQ4ckNSzbsmVdXj1TJZOtww6HfU0b1KdD0zjsm/QaKIV+rC52wsiOrVRfm+5IQGwruR+YQaNwZHRdmF/7pBXg2RkuR44cbvELJxFVqcsQIaRHoULy03ffuZWkR/CB6DVq926JHCmSrFq92lKVsnfJJ+O+cePG6WdVJGlSqZc1qxRMmtSU+TNBEjGYGYcP6+iI855ujKNaITPvXLlyyR/58ukroGCkwXuP7oMU8uBt26THhg2yvn599XM2AytOn9bg7LkIRFBm86ZNWvSZZVHp8sAMS/H+tWtKGYe09fDVK4kYKpQul6PqZYZNIk4lrVes0JuvQYMG3v696dOnqw4xWSMtMSsEZ4Iys6Cz9++rCQG0fK+Am9Gvv/7qYRmYJU4cfcDK+9E83KsKc8ulSyoluOrMGd39pt3Nw4UWb0Dw7t07rVgxgKB6hk2P6H6aGDHEbO1rZDaplKnqCLa0zbxiXxvgdqbFduXadRm/9aBtqmUDF44flbY/FtNKlR1nM8HPDZILhzrcBP4f6URGJhEiRNADns8PdyAIaIxDUqVK5ZYNAtrGP9WtK9euX5c8iRKpcpQZM0tn2MWsRMG+ZleZmTJ7/HbBtm3b1HeAxJ9nns+M9jYBGkKgT8m8I/i5c2bB25h+8KBsuHBBf597gKSeTRLPSRoEQFrri2rWlAIBnPc6i3xjx8qd58/lZKtWpiVvd549kxSDBmkXAoc5QLeSe78C6l6VKolZcGlg5ovCdkV39Gjz5h5SlrSCfl6wQLML1FCcvSm8A3qxqQYPlqSpUsnBgwd9/EEwAyXbYT4BnT0w29pUeGWnT5erjx7pzUvg9Qos5Ddp3Fju3rsnxZInl3Z587qk+rz+5ImM2b1bRu/ZI18HC6ZL8sxnQwRQZIPqmQd29+7d+v854sfXpAKLN/+2fUjysG4kKcOQgtuTw4GfrzOtxS1btujfK1WngfzUvrvYEX9ULinXz51WswsISGaye2nR7tu3Tytonil2T30CQZpn3aikmTX7xxnOr1UgM/KO+fNr0sd/u0JmE0Uv9vTZU4ZAhyNSYBO9/Itr167p50YyB+sdMGZKGyOGdtxwOuKcDh08uAQzRhjv3qlhDXPjQ7dueYi+8BmUK1dOAzI8H+/OXcZadDsutm3r8vUhcOXRI50H18+aVQaarAMBEzxaokQe458WLVqoAiL7yrlMHOO4NDCjb02bLGmUKLLXk+8t8wj27f4sXlwH+AFFmxUrtOqjbUJrzSdQOdMSCxcihPQqUkQfane2xPgoIXr9sWaNJhVkX7wfn6pkHpb+xYrJj+nSufy9HrpxQ1vCJ+/eNa165pppl9IGwnOXVimG6CjrcCBAPCJR847NSJuMg4EXLfg916+rnzLzKpSWOBzY43R2foVs5bx582T4qm3KdrYjNi2eJyPat9AdbCqSgIJDAM4Ch6gRiMOEC6/704nTpJeEKVNLuIgRPTyn3755I69fPJcrZ0+rv/TFk8fUuhJQNcHU5+fC/M0V9ywqYvV+/lmr54ihQ0vV9On1ME4eLVqA71XGIZwnKFbB0aBKRjwkMPaUXQHmvjCM9+zZ40EY5bzxCSQmnAMGcZTRIBwN30Bn6umNG3KsRQtxB0bs3Kkua3RF85nsxc1O9roLF/T5gIjJ9ccOFUrXcc28x10WmNkN5SZG+zZhhAj/mjEbnpwsms+tHvD5HuxbVkDYmZwxY4avf5+ZMy2xm7duSaGkSZUY4Y49Z+YjrESh4x0zRgy1vuMG9wyo+fiUXrx0SUqkSCFDSpWSGG7cDUaIQj2nd+yQkKFCadXO7NkMcABwyDEnJ3FzNCZh//mbUKE0izdIR8/fvtVq3hG0ERGhgHAEscQvoJXHKlrMREmlz5zlYle8ffNaamdNJQUL5FdxFP+Ax3rp0qWa9W/evFl/L0GK1FKkai1Jly2XxEqY2Olkh69178Z1Obl/t6yfP1NOHfjszMMhToKJIJDZzGCqe553+ALcSwCiU+lUqTTZw5DAmVEPiR9n0sGbN3XdC+tGY35IckHyZ9cq2dmfHdU03S06Eq9evdLnkvObbkjSpEl1fkxw9ivJEF30kilSyPQqVcQdKDJhgo4Gz//+uymjUkf8uXmz9N28WRMaPitGpwNLlJD6JnMNnA3Mfu43sooBmE/5FNNpmZiB1DFi6Nx1xYoV+v18y15Y54D9TFuKipCgjh1XjYwZTWHVebWkPufoUem8bp3uKbPfyWHo1a7yyZMnpXChQnLr9m0ZVLKk/OxmkgsgMHYqWFCKJE8uVWbP1oNp1qxZKlsZUHz77bfaiuTFAQDZyCAecbjyMD979erzHDNSJIkeJozkSZnSI1OnivfOBMEZwKrk/sydwbqrc86AypUqlorHmXveM27duqVsfOaOIUKGVLvJotXqqHGGf+43/k30uPH0la9cJbl8+oSsmT1Nti5fqERAOkMkZBzyZgEeAdfAqATjeToyyJFiLQkgCaWIFk27Mqzwcd4wOiPxJOljnATL3HHfF/0DWpR8XXe4RFkB/OzYNfaLOpszINiTCCdz0VjDq8KH+XeVDBlMD8og+ZfRJ4XT8uXLJfjXX0vlAHYTAwI/RyockciOyboeeyFisOvqVQ+DCrMA++7Anj3qCJLEiRYGczkOCqzmGtSvLy3//lv6bN6sy+R1smQxhRxGu5V1LjS7IQ9QJU+bM8dboXveO5Xyvbt3dVG9Qtq0EtguKyvq1JEKM2Zoa3LJkiU6PzQLZOO0CXm5CyQAgPas3cE1rDl6SA9AZw9Vgjjdit9++00ePXokP5QsJ3X/6CaRo0U39b0lTJlGGnX/U2q26ShzhvWXlTMmaSuUnXK+t5nVM4GFnW5e7Gk7ssxJXLyT5eXfEXxrliypXRg+Q84O3hvVOBVL7NixVcXs/+F3QB40vA7cgeWnTgllYCkXjRyM7gvXpUp60aPrGMU2gZmqCK3b+fPny93nz2X1mTNS7Ev2yXB+yLZt8n3cuFI3SxbT3iRZMeADcyYwG6CVTPUMIYIZ20AYjNu3K9GKwJg5dmzdC3aminBcR1p0/LisOntWiUrY3fXt0EEze+8ecsgYBGV+nfTjj1IuTRqxAuhGLKtdW4pPmaJJDGOA3Llzi11hBOYkQSIwp/O4JmcCM4GY6pUqOVLUb6Xt8ImSrXBxl77HcBEiSr1OvSR7kZK65kWXauHChdqB8esYwhnQhWLs4jh6YXzy8OFD7dAwX+VXGLWXL1/WLg1sb59GYOytGuthvJDghKH+/3AuMIdy0xhg6cmTuk4H29wVMDq8t2/f1vXc/JkySWDCX71dMlcqLNrZDM0bZ8+u85+2q1ZJxXTppGvBgqYKTxg7ZGTIzB/9AqpnWqtYzkGKYGaFvisL5eCb0KFVdIHvEe+bb1R4AfGOtx8+qHgHM1BaYkcQ8Hj1Sv8NgZzDgRkVO8I+zagI6MxLL12+LMNKl7ZMUDYAoWZhjRpSaupUqV6tmhw/cUJbfnYEQSxMuHA6P7U7kqbN4HFN+Nz6BBI+RjjMxnKVKCsNOvdWa0l3Ic33OWTw0g0yc3AfrZ6pbhHBcMZxKqCgUIAljloayTeJwfsvhh7BggeX+MlSSMFc+SRqjFgSIlQoCR4ipLx/+1bevHkld69fkwvHj2iLnEIDoJfAOIoND0iu/w+vYazQfXCDHPK958+1EwsnJyArpD4BIiBgE8KxGAws+Ct6Yt+GEtCVixc1gI1mFWf3bulZuLD8miuXS/r/tEyMisg/oIVFEOWFYg4PstESY23EmF15BXY6MzvIXVJVOquERPVAFfNj2rTaRrciSEr42dHyR8bS7P1Zd+HKlSsSI16CIEHmMZILrsm3eXLevHl1P7lGq/ZSoWHAZQr9a2NJ9ZwkbQatngnOmzZtktSYVbgItKTZO2b+DH8DpMvxg1bwJDbxk6f0YJr7hFfPn8ul0yfk/LHDsm35IpW85IV4Bsk33aSArhYGNUAeA+7wBF9x+rTqMJRKlcpl3+PVl2SOahmYJSjiX/i7rOVGjR0xolaURrbRZd06FaZHU9TMORNEjyRRouic1gzQGiQr5gWYl589e1bu3r2rrTBWflgL4eZDcJ8ZlX8Oew5NWKvRwofX9TErg9ED7SKIPBDBcLOxG/jZRYwYNGaGRkDhmrwD4iCFCxfWoFy/c28pXuPfq3nuBuQwVrEGtWykVTzOTK6Q82TsgggLM3ha6iVr11fGedzEfq/Sw4QPL6m/y6av0nUbaoBePWuq7Fi5VHbUqCH9+/dXIin73P+PzzC6avedNJwICJadOqVkLEaQrgIe4YYkMghseWd/B2b2vW4+fizDypRRX1wk7d58+KAz3JvPnsnocuVMZRwzX7jnwyEVEBB0UXnhZRZoYcP+ZPbHOgG7vVYGPyvMQGCx169Xz5YtbRKq4CFdLyHprp9HiJChPGZ5nkG7FqIhJKY6bbtYIigbYLb9259/ydA2TTVxoCNl1tyWlR+jq0OV/lOHHiq7yn+b9bknS59JX3XbdZFlk8fKkomjdGe7U6dO0r59ez+vFrkShtkNYz7EMQgsJHPcHxQWvODBMEcnsfBO2tiviBs3rs780eh3JR6/eiXbLl2SHxImlEhhwrjs+6CjAIzPBy0M2wVmZjJkqtGYx3wZkudNnFhqz5unBClENr6LE8fUHTCG868sZg/nmwIVLeyKadPq7qV/QUeCpMQdyjrIq6JV3GrFChkyZIi6qtht7vXxw+eWlN3Bgfvh/TtvW6gDBgxQ0R0Uzsr83FisBhjhj+7dlSn9uknbtm11/muKbOdPP+nZky77D/JLr0G6wuUqMKdnPJCjaEkZ0b6lPg+LFy9WIaN06T6T8wIDjOKo4DE68c5xzivQxUSDgnEcIz1IvP5NMkhg+DrbNm+W9x8+uGSFyWhjv/v40WVsbAOQeumOcl10aF11Pc7CX3vMaIpSZUZxyGDSx4ol6+rVk8ITJ2pwHrp9u+7pmtXSpl0e2B+WX8DcC7T3p7g7jHcE2yfv3y8LataU3D44RLFPiE8rGrd0LdjlhMjWPFcuPyvkYJ9J1wN5P7yB7TRbY0UL1aqggA/v3+vPlWvyDKpkgkTcJMk0cFgVtJf3bVyrcqqMR1Bw8y8MVT8IXA269pUiVcwXNfFpde3PBatkweihsmjccJ09s+vKbN9d4F5AEY1zBVlV/p+OSoIUqSRzoRLK4kfJLVLUaBIydGiV3n0Hye3VK7l1+YJcQMHtxDElu/FZ8oIrxDiAjRL/7DlThfOecCZD8MVVbeyvuJdcGJjRokANsVDRohrX2Lbxj35AoAZmbkjaSQgAeH7jzFIHlyypu7HXnz6Vq0+eSEKT9gQJNl4dUlYEzD4y6/yJE/vZxo7WzV87dsjYPXvkhRPECrLV6nPmyNZLl2RW1aoqJs+N1XfTJvW07lmkiDTLmdPp70/yw7yZ0QTKUWYIj7gLrKtdu/1Z2cnuePLgcxXkWSubFiVrUfzatM8Qp8hNgQUCZ9M+g6VVmQKazB87dsxfLW1DB//bWLGly8Q5EiexewwTHIFQS7XmbSV9jtzSt0kd3cpANY/K05UgAGOCw5wbz23O3Mx5C6pgTIaceSS4E4lz9DhxJUOu/yURTx7cl01L5sna2dN09xxDGjQMMIjxC1mPihmwteKKwPzszRvZfOGCCkzFCoDwkG8gKENi5noMHhP/7y5LW6/g55STeYb+Q2+yVYzZw3y5IEMU3Qzcf/lSItpk5gmBioMTQwf/tG7qfvedjChb1qm/3371all77px6IxsOL7RiUPdiLoNuOeYifq2aUVEyo/3oTjBDe3D7pjx5+D9PYbuCCgeghuaIQYMG6TyR9nVyGyicxYgbX2q16aTscoxT/Ar0vQnKsRMmll4zlwRKUPa8GtZ96gIJGSasVKhQQUdWroLK9xYqpOuWdx88lPINmsnIdbukw5hpkiVvQaeCslf4Juq3Uq7eLzJi7U7pOG6GZMpTQAsu7jWCtLFu5hvY+QZrz54VVyBCqFByp3NnWe+Ds6AZWPflfEQMyVAedAepzdTAHOvLfhfL/F6BjM6QvjTLfpEqkva4HfYKualZtUCf2z8swhqZMums1xmXqRN37qglYoivv9axgWf8kiOHquV0WLNGq2hngR8qXtAbN26UU6dOiV1gZPAYLwSVwGxcE4AIxmyZlbAqv7YRu6BI1doqBwphCwEHZ4HeAHap0WLHka6T50q02Ob47wYUSdKml07jZ8lXwYJL6dKldX/c7CqZpJg5NitntO1HrdstNVt30ETHLFBcZc5TQAN9n9nLJFrc+Epuy5kzp8f6mW8EMLY38H5HMtOOeP/hg0w5eFBNK9giMGKMQQazTWCGCQobj0MCAQ7P4IKevH6tbVyMC8yA8SE5mnRbFehD08qunC5dgGbizkw32B0H2ePH95KxWCBJEhVLQfjdyAqdRfUvqyH+NVEIDBhBzAhqdgbzQIg5OPgYQASDFSkY2FZuYXuGOoX91FgFiWjLOgMUvZgphwkfQbpMmivfxjLfDjWgwbn9mGny8tUr9YL3rlDxK2BVG+JFYb+JJF0mzVH5U1a6XInkGbPIwMVrpVz9X5RQRvXMCME30M348IXjYkesPntW5ZWZs0MeNWIM7XlbBWbmeNgVUhmzFmW4tYBz9+9L40WLJHGUKE63Yv0SmB2rB6vCEEFB39vVMFrUeK16BWYkmKUDdpT9gsxfKvaAiLq4G2S7BAG7V8wQT7gGKiZH1izEn1Chw0j+8n5Tv7MCshYoIlGix9RukjOtUvb/0RVAtIQ2thWRJmt2FXQhGWdWG1BwvfgfQ6gq+GM1GbJsk86R3QWSPcYOvWctlSgxY2vQ7d27t49mRSVLllT5VXwD3jm4ydkFE/bt04AMCQ6QCEN4PfJFASyw4C9aI7uJaFazxoMkZ7YRIyQX+68LF6oG9dZGjSSOifNgbNu8mrdZEUYgc7VyzLXHj+X2lxm+TwQ7488OflG0cRZU4OiI2ykwo9DGPXJs13Z5/fKl2BUwZx/fv6ctRQPsAu/evVtylSwr4b8xZ0TkTiCPWbhKTV11glXsEyBVkfxnLVhUcpfyWY40sFGxcXO10ySAsUfsX7DyBMubr1G9xR/SpOdAl1fJPlXPtLYTpUqju9tdunTx9u8S1Kg2bz97Jkt8sTK0Gk7dvSubL15UroAxokVYioT4sIv3s32Dv/cNyORpVR9u3lz2NGsmO5o0kS2NGsnvefNK+FDmiTzAxt5y+bJ6hgbEEtBdIJAxo8WKzpW45GBn55Ofc4wvD/eFhw/9NGc29GLx34aFbxfA/n35/Jls+3ux2BWrZ03RX5mvGjBkUotVqyt2BUIgBGhW8XxqYVOpkXw06vZnoK6sOMvWbtZ3iHI56tSp46+WNiuozGox3/ipfXep2Pi3QL9uCGKQ3JKmyyi9evWSgQMHevt38S5GjKgTyo82SYg/fPwozZcv188ZHwVHQALDMTAw58zuWQQMAGjBIpfGvMkOylMQQTLFiuXyBwtCnAE6F97BsGVjD5z1A78AQ3pw6NAhsQuQWWWVb83sKT624KyKZ48eyo6Vy7RadpSA3LZtm5KgmG3aFVFixJQUGb9Tf2UITl4BL3Nauih6mW1X6SqwP1yuflN99ufNm+enf8s9WqNGDX3GIPQhGGMVhIv4jXQaN0PiJUuhRkAwt70C+9D83Ahm7VavFjtg1K5dsvfaNfXn/t6TEJYRaybt2xdI784GgXnivn0qK8fuptWBNjYEF7/uLvsHjuLxrDZ5B8hfBl74MZtP+sUEnbUNu4A9Wcg4l06dkLOH7dOGN7Bp8Tx5++a1kn8MvHjxQtnxidNYfyvBGbEOOjAXLlz4159RbdIZiB4nnuVb2J6BxjYzWkNYyFmg4LVixQrJU7qCVPqlpVgNqJ8RnNEjZ20Li02vwDPHvHne0aOy8vRpsTLO3rsnvTZtkmRJk2o3wDMggCHBOv/48X8UQO6EpQPz0Vu3ZM+1a1K1alW1drM6DF1jV1mTOQJ7SkfKv3cwDEb8876MSpxOgCsBGQjtdeZssFL5fgGpdo2gtnyqvVyy3r19I6tnT5Vo0aL9Q9iFuSMVpmEFaWcYFT+72J6BlaxaWFatZTuHsAiRIssPJcuqTKazs2Y0IfCwjhI9hpLcArt97R1gxNdt311X3agwvQLvHWIfLe2WK1YE+h6wTypfTZcuVQGRyVOmKC/FuzPk5du3Ki8dGLB0YB63d6/+yszJDnCnefi3DjeUYVnmU2WNO0tEP87+DeUbnxyO/ApWyWiJISmJ2hCkC1iQ8AdoicH6p0NCOxrrwObNm6vIBDKUuIA5A/gIfO1dq5fLgc3rxS6YP2qo3Ll2RQ9rSCgGDAIesot2h3ENXpEKqTaZ2RaoWE3siKJf5v/OCPMYPu3Mlxt17295Qh+bAFnyFlIpT+9a2uwCDx8+XFvaP86cKU+9MWAJzLly48WLZd/169KqVSuVVvUOVapU0bMI1nZgsM0tG5h3XrkiMw8fVu9j2gp2gDvNw1lJc9TV9g73vmSuiSJH9vNetVFtB1Qvm9Ylhy5sRx5eduG7d+8ua9aulbBRokmuEmX0wUeIgjUR2npJ0meWw8eOy19//aWkGtYYCNw4CyFN6Bs4HMnex3RpK8+ffLZyszLOHzsii8ePkMyZM+s1OsKY8SdJY9/5soHYCZNImHDhlGXuCAQtUNHKUay0fBPF+t0xr5A0XQYlS82YMcNXwuTs2bNVIyBf2UryXf7CYnVQETfq8ae2tGFhM17xCrVq1VIWN5s0VWfPlucW0a7/+PGj+s0vOnFCWdgonPkE5J+bNWsm5x88UIlkdyPwxEB9ALNQ2g1UDchbWrXF4515uFfCK2YD7di4+GGjSf7FQ9QrXPnC3vbPXvXrL5W4cV1+BdrIBEiybEzteagLVKwqydJn1iATP3kKFeL3qaq4c/2qrg+x14shApKUvFDpod3EXMtIiDyrEuGQBbN5ct9u8mu/oWLlFvaIDi1USnXy5Mn/SoRgKvM5Me+zO9gzj/RtDBVK8ewcBew2W/YM3v/kvl11tY171Lv7GgU3EpS67e3j4BY1RiwlqE3q00UTC2P31zPohtEJgBBWbvp0mV+9ukR2gzued6DibbJ4sSw4flx/JrNmzfLyzPCMDh06qJNivy1bpHiKFJI6Rgz5T1fMPTdskEsPH+puYHIXmmObDVofjlWqq1Hky2fDLN4rMHtGthP4Rx7UuA6/+jLjQU2Vmz59eg3M0eIlkCY9B8i4LQelae/BUqRKTZ01+hSUAQlZzHgJJFfxMip8MGzFFuk2ZZ5kL1JS1m/YIOXKldO9Ze92rSEMYjKweck82bvBumzROcMHyrVzZ6Rz5876mXkGowQcg4IKuBbP4xHjZ0jVaWcY79+n/f89e/boHDpPmR91Nm0n5K9QRROKkSNHessD4bklKUbec//161J00iQ/6yiYBYqWCtOna1AuX768WvE6jol8AgUJ5Dw6oL8sXerWlrblAvP2y5dl7N692v9nvmgnQFCjVXvETcvpmE0YbX+vWkY4TjF/Zpe5hD9s04w9Pse1Hd8Aw5S2M3PhjD/kU6GCAYvWSqFKNQJsZs8Djw/v73+NlzEb90q5Bk3l1OnTKqZPUPNMUuPvszOLhOzQNk3l9MHAW3/wDpC9lowfqUxQ70weYPrbjQzlE6hWPO/7QgaLFieuRIxszza2gYQp02pXwKfAbDC3i1atLXZD2PARNKEgsSDB8A48e6ihEaAvPXmidsA91q9XXQp34NOnT2qZm3P0aNl2+bJ211hlczYoG2CVilUxWvNDtm+X/2RgPnnnjtScO1f7+5MmTbLlYYRs6Om7dwPczkZv3CtmtSNQF0OTm+DrlVbtqC9a2p0LFvRxpco7IEtHtYzKm7NVMqSrx0+faWXcafxMNS9wxSiCtlqt1h2l/4JVEj95Sl17ILh5PhBpaWOGAPmtT6NaOsu1CjYvmS8TenSQZMmSqRqWd7N8DpP3bhiPuAv4BDuORzzWwVLbf4ZO8hknSTJvAzNjiblz50qqLN+rl7IdYSQUzqyGweLms8iQMaP6vOcdO9bl1fOVR4+k3LRpOlOOHC2arFmzRit8Z9rX3rXmIZT23bxZ18H+U4H5/P37Un7GDHnx/r1K8tmphe05MBNIjRayf0DLBO1ZA8tOnvR2JWpAyZKSI3586bNxo3qXGkSHAVu2yPrz56VxtmxS0x9SpjAYj965o9fjW2Bl7QNBDKrkTLnzy9C/N+ks2R3cgIQp00i/eSulSrPWWj3TacFH2hFU1Pzeh3dvpVvdSnJi7y4JbKycMUmG/9FcdYbRRo7hw/yKIMZusx0FU7wC1+IYmNGa5p4NCuQ2kCR1erl8+fK/5ugAqVG6BXaslg2QUJBYkGC8dELpC9InM3eS5wuPH0uB8eOl4vTpuu/sVzVC78CzsfvqVWmwcKF8N2KEbLl0SRXJjp844e2s31lwr9IJjBM7tjRZskT+doPjniUCMzPS4lOmqOcyg3nk6eyKgLqT/LJkiSQdMEAmOex5Tj5wQJIMGCBlpk7919//JnRoWVK7tlbFXdevl9xjxqhu+Y4rV2R2tWrSz59G7hiSsMfnm3EIDGnWmpATrNOuq/q7Ro3pWp1wz8CXtnKz1tJn9nIJHS68VKxYUWbOnPmPv1OwYEHNnIN//ZX0alBD/p42wVv1KVfi1YsXMr5He5nYq5OkSJFCtm/fLgkSJPDx3zAeoWJ+eCdwHW/MqpbxzOaaHFfoQIx45lkaBiaM6zCuyxFG+5cxj52RMXd+TTBIqpwB3aCOHTtq9czzufnyZak+Z45k+OsvGbR1q86C/ZN4PnjxQqbs3y+5x46VYpMmyfxjxyRX7tya7DLGMkvGmWcUXgvjyjrz58tcF+83Byormx/EouPHpdWKFfL60ydZuHChlDXRlSowwGoXM6Y1Z89KPX+seY0qV87P/4Z948bZs+vLLPD+QY4cObz9OxgSEPComJv1HRrorkcQb3rOWCw96lVVJSJawI5CHXny5JHNmzdLpUqVZHKfLrJ77QptucdKkMgt7+/Y7h0yulNrZZpjWMDMixUw32AkR+ePH3F70mM2rp0/o8HZMeEziGBBheBmXIeha+AIAhOeynZn2BvdDa7HpzPCq+oZpvONGzdU5Y3g2XPjRn19Gy6c6vNnjB1bf8WAB1Ek1AvpQqLJcOvZM533UvjwwszHUPxjvQnNi9SpU7vkmkmkt23fLoUKFpRGixfLuQcPpG2ePBLSny1ySwZmdm9br1ghy0+dkmjffiuL5s6VAgUKiN2BahN7urROLz965KPzk1VBJTkJM47o0aVEiRJe/h3adLiMXb16VX7tN0zylaskVkCcxElVfL9TjXJSvXp1iRQpkhQqVMjjz9kTRtMYotWIESOkddlCUr1Ve/U4dhWn4dXz5zJjcG9ZPWuqKg0hwgAZhQTOGRhBDI/mbIX81wGxCi4c/zyjcwzMBmnPN5a+XRD8y3V4DsysDNJZYqsgKEirAv+6z9ExYXZLFQ1Tev369fq1th09qiM438CzQwAuULasduwQBCE4uxqMWHfs3KkF5MCtW2XlmTMyqmxZ090EgwdWlfz7qlXy8OVL/UA5IL91g760u8Chi7wgLZZuha0vHuAZGy5cUAIFe3zesRjxy8V5CrMBqwRlAzHjJ5QuE+docMbUAtUwR0nXcOHCaXCkmtY95z5d5O+p46RIlVpSsGI1ddYxA9cvnpO1c6bL5sXz5MWzp1olT5w40SkynSMgnuDmdsHmPtPA8Mp2DMyG53RQIbh9+HIdjl7aACYz55+djUgMIAKDqUpAbWFpcdPa5mVsIJw4cUK/LlU1yQ0vPktIwTzHJNd4r/McBwbghTCS6Nu3r/Ts2VMKTpggLX/4wdTq2W2BmXklu2SYUrCGQ5W8YNo0jx9IUALtXZi20w4dkj/y5fuHrrUdMGHvXs1IkQz0CosXL1aBAfxyS9aqJ1YETO2fO/WS4e1+07U71Jg8g0BJ9YzYAzq/Mwf3lbnDB0qOoqWk4I/VJXnGzBIqdBg/fV9UxvCDXjNnmhzbvd0jsCKziWuNs1WyIziU2G8+e+yzZrZ/voZVcP7YYe3EOM6YDSIYpLCgAOM6CCSOMOaxiVKllaCAhKnSyoFN6zSYBlQd0ABfJ2PGjH5a0QwM8D5ROKNyRi+B6nnW4cNSN0sWXWPFEtmygZns8PS9ezLt4EF906wAoYFMRUkbg7avs18HhyOyKNYqYAIyl4L1a+gq09YgC48fP36gK4VxcDLrQI913rFjHvvGdgDs+LXnz0vp0qW9JCXRwm7cuPFnv9yu/QL9s/YJectUVL1siGDMlb3iL5B1cy/SHaDLwQrIlr8Xq5/z18GCSbykKSRJmnTauoufLKWKK4QIFVo+ffwob9+8kRdPH8ulU8e1mqVNi9Y1YDWDbhD3OrKyAf2caMfv399PjuzYKply25M4dP3CObl48piOGBw/D6Nb9vBO4JrTmwXjOjwb7xgynRFtPl82wHWQKHIe+1WEKKggQ4YMsnfvXhk6dKj8NWyY9Nm0Sfpv2SKlUqaUn7Nm1Y0Z/6yqBigw49CBYPnXX32l8o1IaZ66e1eH8odu3lShjSdfiB0Ezj5Nm2pr0RmmHPrAkGMQHiAgsyfrDHjIaXVAwsKVCrGLwABZVJ/evaXb+vWquhU9fHixOnjIflu+XBMhz3rNji1s/HKbDxghkaO7T6LO3/q+3f6UUwf2qr4vsyjvXMqoSitXrqwvWmms7HHf8dq4aK6+fANVIOQWzDbYzYVotvqLPy0JJEmAkUAar9hOzqboXvz555+yZs5U2wbmNbOnemlKg3qbY5vb7iBJoyvg+WdrzJxJ7IICDE4ARdJ/NTAb1TMiJHTF0CMguV+ybp0sOXlSiblpY8RQMluG2LE1ToZ1dWC++PChpBg0yMs/g+SSKXNmPXwQDYcR61vVwI0LY49lcPbeQKgwYXRXNUfJ9Fq1sEOH+kyIL7PPt69fy8tnz+TymRP6YF84cUw2b9kqa9euVUlPvi9VC3Jsnmc+rpbnHDV6tB70kNymVa5s6eoSjN+3T1XEjCrPM/bt2/e5hV2giG00jaPEiCk/d+ihO8MEtv79+/v6b2g98zKAFSGmC8zUOYR40RWBzMPv0w6nk8BMjBfrW7ETJZUo38bwuE/fUV0/eyar16zRh9cA7lokkAQrxh/eIVGiRErEw/jg3s3rEi2237XPAxOsiSGoQuLi2dWHZyVx4sRBYoYO4/zq2VNSuFChfz3vhjuanUcRjqCjBJx1fQvqCB48uMoE8zp79qyOz6imNcF3WH9NHSuW718rIG+E6qNatWr6g2GewgvWGsE4ZcqUTrNcOeAYpEOdRxkHw3EEKgpXrqm0/GBODNQhVEDcMUgk544elLVzZ2grc+vWrSrgQMAhs/E8+3EVaJ9CMCLZWIyrSSBV784AbfLuGzZIwgQJNIB5BRImUPW33y2fZDgiT5mKsmDMMFWT69Gjh59NObh30NzmhXe0kRWzKwliJ0wshQoUkyRpM/hqzoFhxdWzZ760vo/IyX27VLaQl2/GHPwZQgfr5s2U6i3aiZ3AaODl82d6DV7dO5wZPCcw2MPYoLvkl3UwA8Z9xz0QFECyGRCTG/agDaKX0RllBfPVq1dapFGJclYjqUtXxegy0RFl28LKIA5y1gA6kFwX10fnzhl89cmfckJGRcEHGxBs2rRJ6tWrpzNk9kmLVqujLF+zxN2fPHwgGxfOVjLOvRvXdRcNBx+/7N4FBLR906ROLR9fvZIdjRurK5TVgNIY4iW7rl6VjRs3Sv78+f/1d6gIadUmSpNees/6p7KWHbB8yjiZ0q+bqpNhTecf0IVhvs69SrL4faHiUqxaHUnzfQ5/Jyo8fiiRoZm9d/0q+fD+vVbHkNFYR3MECTBV9f3HT+SvlVtsoysNGapV2ULy/ME97Sh4tdZCJ6Ndu3bSY/oiSZPVvH18d4OkaUyX35Wv4JnTMHDgQC0MeH5SZraHla1PGPZ7M9m6fJGObeiQOgPuYSRySWw5axw109mGIAaEDB1aE1ueBYL/o3t35NaVS/8QICH+4G6FDLBhHmQHOBs3A22PmSqZB5EfEO3qeh17SrEa/mOt+kbrL9+gmZT5qbEsnzJW5vw1UGeNELPIaFxdPTNrGj1mjFbPFWfOlBXcSIFogebVXBmLTYIyC/peBWVAMsO+KYHIjkD8ZPbQP/V+82tghrTDzB1BBMhfyH9iykGbPKAgoKfNllNfkIbWz58pyyaP0eoZSUEOc4OTQQeK8QzkqQk9O0qrwWPEDpjz1wC5dfmidsW82zU1Rid71q20dWDm/fNzyu6F2I+xJscaXVAIzJD5YsaM6VRQpkBhVXDMmDGqfUAbHEOaZBkyaZeJV5QYsbxNcF8+fyaXTp3wsIA9vGOLznQhbdaoUUNHQVTSQQWBUjGzz8fcmcoj9XfZpWmfwbp76g5cO39WRnZoKeeOHtLqmcyWtrurQXsYUQt8kRfWrKlSmlYIyr+vXCkT9+9XFjbKa16tPfD3qNQePH4iYzfvt60QxMiOrWTjwjnaUnL2IaZKJjOnFZU+Z25p0nOQRI/j2vnu3evXZFTn1rp2xc4knuSG3i+PK88O922bYeMlR1Fri1WcPXxAOlYvq1K1O3bs8NZIgOtiJezSlatqDxpQJ7LAwO2rl6VpkZy6Akpb3jMISGw6FKlaWxp16yd2Bu34mlmSS9EiRf7BmfAMknl2fVlJpDqGMFq4Ug0pVLmGGtEEpAuzc9Vy7TSdO/LZwAcpZzpNvkncBiacjZtuZyHwcObLl0+u37ihpJzu0xa4LSiDeEmTayupZusOcu78ec3UIfC4GnQHDH/S0lOnyr3nzyUwgSkGHqMEZRTXYMB7t4sIkeHixYvyQ6nytg3KIH/5KvorrTTfQKCgwuNhv//wobK7ES1xdVAG0ePGk66T5ur35HvzHvr1+3yQU1Hgcc3cbXz3P+Tpo38bJVgFHJ4jOrTUYEzHxSd3H66L+TNCLNtXLBY7gnEZ4Dq8AkkWK6JBgX0OTwIuj+EN4BWYG/PndHlw3GozdJyM2bBXqvzaJkBBGcBDYuTZb+7f0n/BaslTuoJq4UMuhKtkd8MXtwZmSFjMzd68eycdxk6XkrXrBwpDkfkg7e22wyfKk6fPtH3LTeRqcIOSPWLagT8pbiiBgetPnsiPM2fKnCNH1KaRjNcnAofx2STPYO9WEQRBWmi+qRXxUNPdoE2WMGVqGbxskxSpWsuthDe+F99z8NKNkiBFak3qSO54b7QPUcuDPzGyQyudxVkN6ofbt5vcuHheR0bO6BezSokmwepZU2x3sL55/Uo2LZqrXTjvxkH8TCEvXTlzSglidgYtZeAVyY0qGalN2vmnz5xRsigOcDmKldKNBVc8180HjJDOE2ZJqPARlGBFh+nKlc+aAnaE26IiVSntUvk6mFYD6XP8ex3H3WDtBzek12/eSrFixeTkyZMu/X48mJ06ddI5y+1Xr6T45MnSYfVqVUVzBzjsEHvBPHzzxYs6w2Rf17c5uxHIDH1cuwIVr7hJkvsamAnIkJFSZMyiutvuqJJ9qp57TFug74X3xIEHWLEikO3ftE5Gd24TKE5ZPgEFtbVzpmmQat26tVP/hvkz839miYZqml2wafE8efb4kc46fUrgCGS0gRGlsTPOHD7gZWB+jK1jgQLSp08fiZ8ilfy5YJVU+qWlSwKyZ+DYNXjZRilUqbpqb6MetnPnTrEj3BKYGfyzakIAbD96qiTP6LOVoDuRLnsuafPXeHn85IkG5ydPnrj8e5LRMWcnoxy1e7dalu1ycXanVfKMGfLbsmUSIUoUXbuh5eOMlB6BjN1xd44cXAVUvJgXc096BYIfbePkGbJI54lzVOEssMF74L0ky5BZ2+u8Rw5/1r9YrSIojO/e3hL7pCR/C0YPlfmjhqjID2YufjGoJ4iTKI7p0lZeO+H1awXcv3VDZg7qo4IiyK76BAxuAFwHu4Jxw+61fytPw1FEhX1/xpQEw1J1Gkq/uSskYQrXOD15h3ARIkqTngOlw5hp8vrtW+3QGmuNdoJbAnPTpk31IPyl9yBdLbEasuQtKPU79dYDG7a2O6AWYtu2Kev2xosXWj2XnjJFlp44oetLZh2Se69dk4aLFknm4cPVnIKDA/Nw71yjPINKDBU2quWgIIzArjHwqmrm50ELG53tDmOnKQPbKuC9dBw7Xd8b7xEfZ5Kq+fPn6+Gzdu50XV8JzBYp98rUP3vI7GH9de+UWb5fHX9gLlNtIW06c0hfsTp4xkZ3/l1Zw7D2fVM1JFmhyty6fKEGODtiy9IFmjRxrht4+PCh3ofogddo2V7q/tHVLVWyd8iSr5ByQr4KHkKToS1btoid4PKTloMDhiJWZz+U9LvXsLtQuEpNyZArr1Yhhoyiq8FaBRUC1TNCLbtv3FAT7nRDh0rfTZvk4oMH/pq13X/xQqYeOCB5xo6VIhMnyryjRyV7zpx6XVyfX5bzEXxhtS12Ir85IlkVxnWwEeAI9H5xmoLcBknFrD16M8F74r0FDxFSEyzeM9Xl8uXLlam9Y+VSaVephOpRBwYjuWvtH3UlkXVE9An86xiH7CvqYCunT5QT+z4rAFoVGxbOlsPbN6sErzPJrkFye/PqlWxZMl/sBs4jpFU5QxinAPaY6dwcO3ZMSbUVGv1qCQGiFJm+07HpV8GC6xg1oE5YQSYwa5X8yy8qdt6wa19L/LC8A++tSc8BEiZceJ29uqOl7Vg9z5o1S9cpevXqJSEiRZI/t2zRKjfxgAFSbto06b5+vVbTEMfO3b+vtowXHjyQ47dvy4bz52XQ1q1Sc84cSTt0qCQdMECaL18ul54/18+fB4aMEXavX2Ho+/rVZcmqMK7D8AA2wOz2/PnzUq15W/V0tip4b7xH3it8BYA159y5c6Vr165y48JZ+aNySd0ddkf1TJVMAG1VtqCc3L9b7zfYsQHRTiZhhcVN0sFqI7NbK4JkZGq/7iq8g3KbsyCgIYoBi9tuJDfEcNhfJjE09pchJSKhXK7+L0qqtRKSpE0v7cdMkzdv36k8MkmE/NcDMwvgVFz1O/c2zePWlUB/mBbM9evX9WZzN2DbEiBYTWI2h+BHygwZZM+tWzJk+3atpqmCs44YIRmGDZMsw4fLD2PGSMUZM6Tnxo2y8uxZiRQ3rqrhMD++efOmymgGxMjDQ3jfjTrjrkTIL9rVyP45trCHDRumBKuSdRqI1VGqbkN9rzja0NIGzHFxyUKbF6U5Zrx/VC4hx/fsdNnhz9pPtzqVZGLvzhIrRgxVcuJ+c1YFyiewN8+Yh5Z2n0a1VWvbSnhw55Z0/6mKvH75QoUz/NKF4vMhsBHgaAvbBXAYZg397ChnGJHQGeFnnuq7bFKjVQexItJkzS41WrXXc5Xthv+0wAhUdYTp0+XIrTR2K1fLjuDjQBDh0omjGqCdtaZ0JdBnxu6SVgzvydE8nDUnR/NwMw5FR3AzM/cjG67V5nOFZmcgLENFCYEKeUR+3rA3T585KwMXr7V0tewI1pBalyssqVOlVA6A4/OFkAOrecxquXfY3UfqNm/ZH5XEFxB4JexAlYyADqtOZoODFDJe2my55I9RUywx90ehrfvPVTSwEpQZgfj5azx8qCtkz1+9lqHLN5miIudqLJs8Vqb+2V39zUkKGXEhCnPz1m0ZtHS9ymlaOanoUquCnD64T13f8GL/T0pyUrHR5ipVp4FtgjLgvZasVU8Gt2qi89jAqJw9g2qIxXle7oaHif2XytnuMK7DuC4Eb3CHKl7jJ9sEZcB7ZS1k1czJyoJ1dGwiYevevbtKFSJGQlsYCc8Zg3pL7lIVVP4TEhwse9+eTRIXWMd4TZ86sEe2LFsozx491DYzGvcQgAzbRleA5OLZs2dalfX4uap0HDc9UJnyt69dkR4/VZE7169qcPJPUAYIxKBShRPRmK5tdVvFyufkzUsXVNI2adKk+jMBkBDhaiAUZeWgbIxHmvYZIm3KFdafGc88Nqz/qYqZ+V38+PHlq5ChZcTanbZj8zKba1wgq0QKH05nec66ZAVFMJOhEspVooxttJl9wq7Vf8vAFg1l6tSpUrt2bdWdxspy2IotEjeJ97aLVgTysi1K5dNrmDlzpo8/wzlz5mhwo7p2XC1JlDqdiqjw35gHyFdfafLy6sVzuXr2tLarnz56+I8WMxWyO80DOKKonKnKSSY4YFN/l03cjZ2rl+taGjNvCg+kWgMKdtH52f3ab5gqWVm12uxcs7zKq8JVQS2Rc58RGS3sHtMW2uaM/3vqeJnct6uK3nTu3NmyFbNLAjMHHYdFrd87Sbl6XsvTWR2sfLCPiSoWjMP/MrAwe/7ug4xYbS/RB68wY1AfWTx+hK51YOeITGKKzN9L96n2Y8iCLrV/lLOH9umIA8MUn8Cjfvr0aQ+LPV4I/8Du9gqQymhVIqtoWO7x/4F1CKN2xviBxL94zZ91LccdmtpPHtyX8T06yK41f+vYiPa1Z+co/8JoaT978VJ6TF8oiVJZzxp2+sBesmTCKI8WNqBTgiGM3ZyyPrx/L00KZpNQwb6Sy5cvO6XjEGS0smmdsXZSoMJnbWI7onDlGnoA0c7+r4MDGXcgu+5dOoIKkDY2hyEH7Lt372zrmAWKVa+j18C1+AZapalSpVJ1LQ5YSG84Z124cEFbexDHYNeStKCPTguZ3+MApm3NLD4wKyPIkKwWYtkKE7x1uUJybPcOl5HbGMVtX7FEuxIEZVbSOFDNCspGS5tC5sO7t9KrfnVtGVsJi8YN16DMZ260sLkvsE+l08JKkp0QLHhwXY2FGMuaoVXxtStuZh7uZOkz2cYv1it8GyuOJEiRSq/lvw5Ddu/SSXvLCHKAs+NLgGFujxwpu8FZC/p9jcwq+L5gMb0GrsU/YEyjJM106VT8Ilu2bFoV07J2dzXh7GohmvuDBg2Sx3dvS7e6laRtxWKyfsEsefPKHKUwZujLJo2RX4v9IENa/yIhvv5KRwHoMdBlMRvIlrLuRou8a51KOqKwwrOyaOxwmTm4r94PKAUaxFJa7xC/ilara+m5uHco9GN1DdDwL/4zgZmZLBmV3XWVAddAZnX79m35L8MIzHZ3xbl347oeflwPzGX2u5G5DEyFooCC9540fSateB1N54MySCZQ6OOakbe9c+WijO7URhrkzaLzw9MH9/pZzvP5k8dyZOdWGdG+hTTM951M7d9D3r98rgQnquQqVaq4NAhRhVM5P3v0QOe5XENgtnun9e+hymtsemB9avAJCNh0UGD34+hkR0SOHkOyFymhetpnzpwRK8J0VrahrsJid1AIzBsWzNZr+i/PmQlkVE/7N6+XMj83FrviwJb1+ittuePHj2sgS5zG/Ux3s4HJ/KGtGzWAuJIhbTVQ1WMIAyls+vTpWgFB7uFFyx3mOs8wL2wG2WEnkYHcydrX3etX5cKJo8o4Z1/aQM6cOZXg9uOPP+qc3V2oVKmSSpjSMu9cs4I+a1gkYnHoLkD4Iznhc+FzoFJ23NFmfZKEtkiVWrb0zDZQsGI12bFymepFtG3bVv47gTkIVMxJHXSV/8uBGf1fDikyenY37cZedpQSRJGqfPnyMmPGjH/8jO0MIwmG1PVfCswG+Jkyf4aQxPobs3OD3IaAh08iHlTBtMcL1aihCWjBggW1dRtYwEhn3759KkDCbHffxrXSrO9Ql1uuUiXz/eaPGqz/TacAJTnPdrDG+W632bJnYFLDz96qMp2mB2aII2RSsRImFrsDwwD8eyGc/NdBBUFgJrjV69RL7IaT+3Z/Xi9q0UJnZUHFytIxCeaakJP9r4KDFp1uXgZQHmRFjF8R5aFLQhVMwMEZiUTGr0Yb7mDuspuO8hnBsWO1MlKkam31r49t8rlKEKaTtGDUUK2SIUVOmTJF+QY+ebMbZjB2RZjw4VU337ieIB+Y8eOMEDmKbfbafAItJGYp7tTNtioQsKCS2LxkvlRv2d4SCkx+werZU/TXxo0/t+LPnTunu7tRoltfcck3RIkRS+9TmNT/j38CIw1cj+wGyIlUrZgvIIixetYUfWG0AxM/S95CSmDyLx7fv6eEuXVzp8v9Wzd1bu9dlewIkj8Kr6BgapMkTXrZunyRPHr0yG07+YEWmD9LRbpvLuNqMJcy9KL/yzBccQhsmxbPlRI1/ad4FBi4d/O67Fm3SgoVKqRtS0MrO3TYcLZklXoG18C1/P99GvRA9cxmCDKSkK4WL14sR3ZskW9jxZZMuQto5YrHeLxkKX3Us3/66IFcOH5MCZznjh6UQ9s2yft377RrgMY6nRZHb2XvxkEE5oQp0wQJ0aXEXwIzu/yMMIJ0YEab96sg8EMz8NXXwfSa/h+iEo8o5swZ1l+yFS6uhBqrg8NkTJe22rJDnMIAQSx4EDHmACFChfqHMcf/I+iAxIuVKl5sieD7zN76unkz9AUIyvGSppBvvo2mnb5gwYPJuzdv5M3rV6pBcO/mDY+vRzczX758mmjjVezsWhzjALqHWZMkl6CAeEmTe3TPgnxgpg3y+OFjCSp4//aNj62d/xKQ5kSKsFSpUmoO33HsdMtXnBsXzfHwyy1SpIjH7+uoxWaWez7h08ePQaKKCUgCRtAwDF5oBfPccs8GpeeXqpZ2c5cuXTRIGyQ3XszSb1++oAkanwcBl2tPkCCBlChcyEPBzb9mN0biR3cmKCD0l8/Aigmt6YEZcfs3r25KUAA3Nxkn1/T/+AzY6WhMo/yzafE8S6u7Yb4wpW83Pcw8++VyYLEyE1TAtQSlAOSrUMzFix4BCQIP7Uj4Ld6pnRmSorwQmHGFE5Y7wXXhA82Lqtfz5/PRBYlaULOADRHy8/NixRGQ6YE5UaJEsmvXLnnx9ImEi+h/s3Qr4MHtmypUwDX9P/4H5BzXrVsnU/p2VTu+6HHiihWF96nqXz5/JvPnzvmXXy4H84unT/Xv2b3S5BpePntm+2DjGwi8JITMWh2FIUKFCaMa05kTJZHQYcLqiOLjh4+arDx9+EAunTyme8689O+HCiWVK1fW9arvv//e0l0fiEm3bt3S4IFGOFUwhQKkNu9UyLgeV9zTxtf8JEGj0/Tp00f91YrPv+mBmYx01qxZKn2YLvv/1hbsCNYHHJWv/Atm1MZDxcvKB4EzgMHInIuWdq/61aTnzCXyTRTryK9SMeACRAsbRmuJEiX+9XeQoETRiPmbHfeyHYG+MkEoMGxB3QHWFQnGSEFiuIHtI+tDKTJmUQIPQiK+Ha7IbHImISbCepARqPExZ9ZarVo1073M/QpDm9zoAvArnQHvQCfIsROQPXt2DdiuQlCzgH3jyQI2yAdmI6jZPTBfPHHMT4EZcoTjzIcXrj9UNI6zTRxq2J80HihmP2qTaaOATUt72LBh6jjTs3416Tpxjq7JWSEoT/2zh5JiWJPhQPcKfObGfWr3wGwkkMY1BaUKuWXLlrpXC5KmyyhFq9VRC9JQof02XuLeZNWIV4VGv8rlMydlzexpsnXZArVvhJlMsonAh7uBkhb3KYkCFp2As4CVJGQvo8eLL6FChdFOwPt3b5XU9eDOLWVYr1y1ysOMgbl6xYoVNdHAmtHs88TY937++JEEBTx/8vk6rLbH7pLAbCgP2V1X2TjwMJ03rLq8Ag8SHQLkAB29blUSMEkyyZy3oIQMHUZChAgpHz6818rm4d07snnLVq3YDMSNG1dXFnjFimV9tjP47bff1J0IX9POtStKlwmzJUqMwNsLJgGa0KODrJ07XeUEWS3xTlLRUf87b5mKYmdcNKmzYyWsXLlSnwUIThl/yCfVmrfVwGwWEqZILY269ZNabTrKxoVzZM5fA6R48eLaYRk8eLCqibkSOIJhikFA3r79s51q4tTpJHfpCnqdiVKmUREM38B5gozm+eNHZM+6lWqGwYsziwANH8SsEQcKgBDJLp322bLQLrj0xZQnMJXe3OrHnDJlSnn4/IWMXr/HVlWgI1ivqZ87o6RImkTbS56Bry3BmGye4BQmXHh1KUqWLqO219j180lLlq9/7cJZuXj8qCYASO8x0ybrRTKShypv3ry2+PxQKGIVKVrsONK0z1BJlz2X29/Do7t3dKZMm5J9ZYKyTwcS5Bha8nGSp5JeMxaLndGpRjm5ef6MziPtcL84WyUjmlK3fTcpUKGqy6+LXXeMMDCyIEl2ZfWM+QZbAiTy2OPmKlFWRUMIyAG9zhsXz2tiumnRXLVppRPHahXPhBmgIl+yZIlM33/W1lrZoE+j2nJ05xYdIbhLEz1Q/Zhpc+Lkc3zPTrErOOCfPnr4L41sDg50bGF6/vXXXxIpRmxp2K2fjN9yUJr3Hy4latVT43DfblpUe8jaC1SsKg269JHR63dLu5GTJM33OWX+/Pm6s4i0oB3UnNq0aaMe3C8eP1IbvvE92surLy05V4O8cvPSBdK8VD79meE1/Pfff/taJdDRQHbwwrEj6ixkV/DemZtyLXYPypCcaMESlKmShyzfqGYD7riuaLHjSueJs6VxjwHy4NFj5SV4NwYJSJXcs2dPHTkcOXpUKjT8VcZt2S+/9huqNrlmXCfz9p/ad5dxWw7Kzx16yL0HD3SkgwsXBURAQVeGpPayzavmT2oBe1R5Ge40KnEWLgnMhuwhusp2xepZU5VQ4qg9THuNjIeDI0POPNJzxmIZvGyDFK1a26m2k2+BGm/dLpPmyPBV25TcArudnUNaa45zaiuCCoBKIE+ePPrZtSpTQE3sXQmq5H6/1JXh7X6T8GFCa5UMa9fZB402H61AZEbtClbWuAauxVkeBGQq1KS2bNmimsysGl2+fFkPq8AC359EFNevmq07SKfxM9UT3Z0gMBauXEMGLV0vsRIkUtZ23759TfnaXBde1+wfx0qURPrNXSE1WrV3mWc9hQHa2oOXbpR0OX5Q/QGC0MaNGwP0dT24GcePiJ3x8O5teXTvrmV5GS5pZYOiRYvK+g0bZOzGfYE6d/QPbl6+qCbpOCpRvXpur9X5o6tbMvmT+/fIqI6t5NaVSzoznTRpkoekpFVBNj1y5EjV3YVBm+q7bFK8el35vlBx0/Yfzx87rLrB2LYRlKpXr67dC0h1fgErKOyBhooYSf5audV2+u581r+VyCNvnz1RkqFndikVEsmdI8v36tWr3n49WvuOhETsMfl83FUpw0Bu1L2/BsfABlrSkBovnz6piTHPv3+xdetW1bx+/uKFVsk/NmmuLWx3gSN+3dwZMm1AD2VUc47VrFnTX1/rwYMHEj16dJUD7TB2mtgVGxfNlZEdWsqECROkXr16bvu+zrayXRaYly1bpubfVZq1lsrNWoudMKVfd1k+Zaxs2rRJkiRJovMZWsq015r0HODWTP7Nq5cya+ifsmLaBG3PwsBk9mx1XLhwQRWKSGxw9In0bTQpVKmG5C37o1Yjfk1qnj1+pHN4ArKRrRM4SAA8Cyz4BXixDhgwQDsVdEHsBDSTe9SrpteAJ7HH7x85ovwHrC0Nli9JR9wkyZX/EDN+AmU1401MJ4bD+tG9O0oiIxAhqgP4GdHShe9Aou2KfU+SBwxSqChpI1shKDvqS3epVVFdyaZOnep0V8IRq1evVs7IV8GCS/vRUyXN9zkksMD8uUe9qmpaQfLMz9U/4HljXDRq3W6JHjee2BF/VC4p18+dVnKhZ42DIB2YeeATJ04sj54+k6F/b9aD2Q64e+O6tCqTXxLGj68kB+YzVBl1/+gmpeo0CLQ53rHd2+XPpj/Lpw/vlc1pF3/oe/fuaaWPoT3tSsAeaqLUadXdhUBBoA4ZOrSEDBla3r9/p+sgj+/fVVIcK2sE4rs3rum/ZdeUbL9Jkyaq4GRGApE0aVLJWqCI/DHq81qOXdC3SR05sHm9nD9/XuLFiyfz5s3TuSjtaYPlSyIEqcg3MqIjKZEDHJbv3g2r5cCmdVqZI7LDiIrVoihRzFuLa9iwoRKtarRsr2tMVgNrSR2qlpaXTx7rWhNnml8qZRKaEKHDSKfxsyRpugyWUMPr/lMV7QpSOdepU8dfyQYMdqp/2vF2w/ljR6RdpeJ6L3PvuROBHpjBwoULtR2M4cHvf02wPDmFj4KM8ujObbpT2KFDB7lx86Y07T1Y8pWrFNhvTyuanvWry+sXz2XFihWmMS3dARK1NWvW6Iu2KnNOWt2+wVFSkXY+QhBmr7JQ0ZCEdRgzTbLks8dnSkDu07i2lCtXTrp3766ERGbFZrN8YSuvmzdT1s+fKU8e3Jdo0aJpNQ47N6BgXZDAlT5nbukycY5lzwe4EpAa6VQxo3Vm5EEQpxPw/uMn6TZlviWCsgG2P2DyUznT2fRrkk+ilixZMnnw+ImM3bzfrW15M0ALm1Y2ox0EZvxaaNy5c8fD25t1WpTYUGFzRtzFEoEZVKlSRTP5FgNHSu5S5cXKWDt3hozt2lYrMlakcB35rf9wXfK3ChBGoL0mH97rIYGkoB1BoGbljCB97do1D/MBQ3ifqoydeHfoGvP906ZNK8FDh1UmMBW91ZnYLUvnl/evXyk5kfk6n2eZek2k3M9NXCL08u7tW9m2fJFMG9BTxwpIWo4YMUIDtX+A4QRkpPsPH8rgZZssKevqCDYNIDUOHz5cmjVr5iv7Gpb8sePHpeukuZI2W06xGqiY6QSEDhFcTp486WfFMGNF8td+wyxRtPhlPNEoX1bJnCmj8i98wsOHD5Uk6VkwyjuwmubI0YDs57lNbpnATIbB33397r2lW9pGCztq5MiaRZFJ1uvUy5K+w2cO7dd2VJzYsZQJHS5c0HB7CUyw60lrK1+5yrq+YmUM/6OFbF4yTw8CxizY1zXrO9RUAQ7vAJN1XPc/ZO/61RqUYftStfu3hd2o259SpGotsTpY/2PT4PmjB762tOlgoCT2Y5MWKoxiVZBoDf29mRZPc+bM8TMJDP7N1yFDyZDlmyRCpMhiBwxt01S2/b1Yi8VKlf6dUBAOCcaMhPg7VMXg62DB1FYT72s4Rozegof4rMQGR4P4QUfz+oWz2lEAFBh0+JjlG+xvywRmx5Y2Ep0dx023XOsDowoC3dkjB7R93adPH8lRtJS0GTZOrIq/p02QyX26yK+//qoV0/8jYOAxgOjE/AySznf5C4sVsX/TOp0tI0RDlVy+QTOp3KyV21m+21cskYm9Omn1zP3Hfegs6JQwnuA86Dp5rmVb2F7xPLrVray+5BDrvAIjGqrl2ImSSv+Fqyx31nn+Ofb/tZ4mWfBW/DqegBDHmmSeMhVVw8Hq2LN+lfRvVk8Z8kuXLv3HfcdYDS12AjI/Q5D6u+ySs3hpSZI2gyRIkcopGVjIuhAo4cVsX7lUiyjAPUGA7t+/v35flwZmfCx9Ell3BG+K2RTz5tZDxurerhXw7u0b6dukrjJcaVGROb798FGr+2+iuk4QPqAgK+tSu6Kc2r9HNm/ebAumttVBm4qW9rsPH6X71PlKTLMSyMi71qkkr148l5ChQkm7UZ/36QOTSNTj56py49IF6dWrl3Ts2NGpf4e+OsEcHYDU32UTO6FzzQpy/uhBvVc8t/EdW9jsKSdJa637x7sOCGMRWtoEC7+MJggdBDn4Ln+MmixZCxQVq+LZo4fSonR+kffv9DoxADGwbds25WhABA0TLpwSJotWrSPxk6cM8Pe9dOq4jkC2/b1I3rx6pTNpyKYuVf66dOmStGvXzik/S2YzlPV71q2Swa2aaEAMbJDd/NmsngZl2pjsUyLAUL9LH0sHZQABBVIaWRz6vsZazP/D/0CKERLYh3dvlWTHmoxVwHvhPRGUQ4UJq4SiwF7voqWHs1iiVGmkU6dO//K89grcp7CB4ydLKamy2I8fAamO9iabBp5B65NVtXL1frFFUAaRo0WXn1AIu3dPTWn8Aiq/sWPHKhlzbNd2GvysiE+fPsmEXp10N52E0AjK3IskiRQ1167fUN308VsOSYMufU0JygA7UlZsUYZkrPH23Tun/l2AAnOIUKG0NGcmC4nHJ7ADSesD0sjutSu0SkXLNbDATcRBd2jrRs2WEKmg5Z69SEnJVdz/e7HuBGtG1Vu1166FXx+q/4fXyJcvn7b1Xj57Kl1qVVC5Syusd3SuWV6ePn6kDkNdJ82R5BmtYViB3Sc74Dh0tWrVStuBPgHDF3aXi1avY5sWtiMQyoEnw/qfZzU+2qC0rsv81EjshB9KlpPoceLpzN+YqToLBGgIdlTefRrXcZsUr18wf+RgHb1Q3RvCKjt27FBVRd57ikzfqdpbufpNA6zg6B3CRfxGOQcx4sZ36u8HqJX99M07yVvmR5k3cpAEDxZMAxv7bT6Bm5l9SBRXosaMLU16DpRMufOJO0HVPq5bO3n84L4q+sAwJDDjyoICFHqzdsH7d++kccHvJXyokNrBMFMEgp8VhvSwESGZwaRlfMHvQ2xgTQACCCxEGNS4zwQV0J6DF4EwRJNeAwMlWePR3LlqmZpz0N3h/ztPmKXWhVbc921fuZS8fflcxUIgpnkF7pMz585pZeKqQ9DVmD2svywYPVRFNoxVIyplNgjsQB70CovHj5AZg/roKA8ymF+B0A8iN8h/th81Rbs6VsCyyWNl6p/dtXhki4XqftGiRdq9la++luot/1B/A1eI53gFNP0jhvw8NnBdYH77Xob9vVklEns1qCGvnj+T2bNn64Hma2thwgRp3bq1OnsU/LGa1GnXVcJFiOjyKnli787KykN+kGwJIgd7aQg0pMqaXbpNnid2w9zhA2XeyMFKaAiIChaAcUqrcc+ePUqCcLZFTvWTPHlyDdK8B3aDmafYGQhEQIhhvAEZsIEbRxzsDI/r3l67S7Du+TmU+bmx1GnbRayKg1s3Su+GNXU3edWqVf+qiHnOYsaMKfnKVpJf/7RvhweJ3GZFcyknhREdoNigrdtv3go1pLAbnjxkjSiL5MieXTXU/QrOdLTF4RFBmmo/ZqrKFwcWPn36JAvHDNMkCqIh18T8HH0KCGsRo0RV0xKMhNwJZwOzKeLArGlA5OBiyUQwe/AJPLDsX5JZo6y1YcFsaVm6gC59G3KAZrOu2VFm+E9QpqXBB0Nbg/dCkvD+/XspVq2u2BGFKtdQOr9/3XBoX5FQoVeMNynawIePHZfE6TJJ2XpNpNWQMTJ89XaZuuekzDp8QeYcvSzT95+RCVsPSbcp86TW752Uvfjk1RttVVatWlUrJnya2RG2KzDk4D4hOO9a87e0KJVPdq7+bErvSuxYtUy/F0G5SJEiSiqKkyiJVP3td7EyMucpIAUqVFERGdbPPIPOC0iWwX6ByxEx4yfUXXfjeiguYGmjZOeOlTVXjSRyFCutyagzmzaewTnKXjsz25P7d+voJbA4Gq9evJAxXdpqUKaLATmWoExHl6AcNWYs6TVziduDsl9gSsVsgB8Ec7m3r16qznT27Nl9/Tqeq2f24fKXr6zuSsxQA4LrF86pwxXuQS+fP/tHlWxk8wRk5AZfvfsgozfssQxb3K8Y8FsDPcjR9EaVx9mAjE40n8ndu3c/q0YVLyNFq9WWZBky+2sGSKW3cdEcWTtnuspoQlJDM502l7Pvy4qA2ENFQPUMaalY9bqSrXAJ04w5EPDg58f9eurAXhV84KAjSYK/wUHCLMzqePH0iSbZtLQ54OlEGcDyEHclu1aVjoCNfvbQPp2Xc9aRQCHbW7puQ7ErDm3bpJ1P+Cq//fabv74G5znrpvycOUvxSSj7cxO3navHdm+XUR1b69lTsGBB5Ysg8kFw5mcUPlJkLSIDGltsUTEbQOig47iZ8vGTqC+us5KLVM8IJQwdOlRiRY+mcwFaRd1+qizzRw2RA1s2KKPONzy8c1uNDmjtoo7VvGReWTljkiROmECryStXrnhUyQaYDbH6wC6eXYMywNcZ+NatMIBJO6sdsGm/Chlaq171hv1zmBKL/EvModXLbu2ItTtV4jJj7vxqxwjRgp+v1e0rvQOkRR4miIIXjx+RIa1/kUb5v5OZQ/qpuIB/wb/la/C1ED/ga/M9+F6MAlCgK1Grvi2CskFyadT9T02yIYY6ggqTZ4ydULuDVTr4FuxkG5WzlWQ3/YOkaT+/f+N6/APODdbmIFclSZxYZg7uKx2rl3V59fzqxQtVZ2PPHBEYklokXwnKJE8YkAQLEUI6T5gdaEE50CpmA8smjZGp/XsosYqM3y/g7TCkJ5CivkVFayBqjFgSP0UqCRs+vIQMFVp45+/evpaXz56pVCX+vAaQdqQFyf40Pq/eBRqUizARt/oenjPz87o50mpChCexT1UyO6dktfLVV1Kx0W9SodFvplV+XuHEvt2qT3vn2hXVD548ebKtq2eqZsOYA8IdgNWKEEHiNOm0pZkgRWoJGyGCh8AE64Hcp1fOnPTSnIOuDcYcBGVDHpExz6bNm9U6NXL0GGIX8Ay3LldYHt68pu49hqQq62ghInwjg5asF7tj1+q/ZWCLhnovQxSkTTp9/1ndg7UzIJJG+yaiv9rZnsEaLQ5zkGsZteUsVlqKVqujSaZZjPwHt2/K2nkzZP28mVq8sfrEs+mozGaozDXo2leKVfO7aYdtyV+eQVXUuUY5OXvkoM4sCIz+ARkpbGDDS5bXqVOndObmCCoL3o+hU8oLHV7P/rRegaBMcB635YAGfjujScFs8u03Ebz9oTPvZb5OlyBhytQq48ienTvAnH/mkL6ycvpE/bnwmZNE2BmGMQdMVu5RqifPj5NxAHn1+ylTplSpPmbyxYoV+4c5Amx4/pzZPYI8dgOjjLHd2mnywjOGIA7MV6sr6jkLCoHWZQup/CZkyffBQqgokd3BSGzv+lVaZZol9YvEJaxtg1RG0kqAxDvBP8z8Dx8+yPE9O3TsQ4f044cPkiBBAtXU4F5zfI4MoxRU5ljrC2zPdWcDs0t6tzyATfsMkTbli6j4Bexe7Pr8CtZxEALn5QiqaII2H3KoUKFUntC/INizZB8lekyxO6jY9qxbqQxezw8Vs2fDwvLHX1rIj41buLRK9gwsB+t17Kl74n+1baatpUePHvl7lmUFcJ8j48kLPH/+XO91gjQJJKMc7lPjXuYZgCFKMPbNnIOABlAgsiNyl66ghhd0vqhYjM/BGVlDO4COnWF0QNcEtaigALo9cB24j+lumQG4Rsx4CUbc1+hZkLTRejY8wtGgVgvYhIn1HkEj48P7d6pDTSX8uct0VLtMqGmR6JPcktDSFWVN1/PKE8kFwlGcPb/0GhToQdkvcNlQlV3gKr+2lukDe+sPgjadWSAQR4gQcCr+mzdvtCJPnzOvLcUOPIM2Kuxhzw8VLlkwjO/dvx/objBpsmaX3rOWKnkGBifdD4h/QQEEWrpD/u0QGSCI0SJFtCPN9znEjqCly322auZkdfGh+gcIpAQFIIlqmDkAZ4UjrI4Y8T5fByMIs0FXk/Uyxmhsb9BtojDCkIWXM4gYMaJk//57tYCl6ENHwTuwvkaXsH7n3hI97v9IiHaAS9lOxar/JIvGDtesmT0/qwU/bj5dRUns/Q/XTjCEUVACMwIzxDZ8m5HcazV4jOQoViqQ3+X/pBy71vlR2rRpowSNevXqBfbb0goXgiCBkfkYGTiVLqIErH+56/6FmIeYS/E6DS33zPgFtCoJzHBG0CAHHz/8jzNiZxjcF+Png9tQUIBxHUaHwxWgqKLlzAtwNhmjSq8sYCN/cfxjRKmOVk5UvoxO2KmGjFqoUnWxG1wamGkh5CtfWVZMmyDbt2/XPVkrwaO9ZhGVmoAi9JfrMK6LpAOxD9rXzJOtEJT/IeU4YbYattPqTJEiRYArTb8AEpzBXTB+pf1sWLZ5BsmDcTjwYrySMGFCl7y3/7F87b1SlDBVGiX9cD0kOODtm8DXyDcD775chzFGwwIwKCB4iFAe3UR3gR1jWtK8zMKaNWt0xPCZ2Gpdhy/v4PL9oKJVa2tgpmq2WmA2zDfs+IPzCiG+zL2MwNy3b1+tvrg52Q23GqLEiCkdxk2X38sXVTYypDT/cBH8AjJyiGewNFGiMhAtTlzJWrCYdh1IcJhxffz4QQ/gpw8f6Fxrx65dWv0ZyJ8/v8632NMmuzcLhu58krTpxM5gVoiHLddDAIP34Mzaox1gXAfdFPAhiHQCmOsCu6v2jRo1SivrwpU/a2PbDS4PzBx06Key6M0ea4wY1ln7MMgCHMBBAR++tNc4BAlyCDrgklK5aUuxKuImTibVWrRTPVv2H51xKPIrYESvX7/eYwWPqpj1pspNW+nqBrP5iJGjOsUGvXnpghJRMD/ZtnaFikvEihVLq35ac/x3QEGFGS12HKfek9UBqQdFP9qVEN5QlOPnYecWPYCIBNj+AJCUggLevvl8Hc5stFgVV69e1RU2PNWjx4krdsTX7po1MZPB99JKCHLttS9WmmS7SM99/PRJmvUZavmOQMnanwU0UBxi5GE2j4B2Pqo/aIkjeILwCQIoVX5tIxl/yOd0ACSRQ0QnX9kfpeWgUTJ2036p3uIPeSdf6doMWuEQTvy5gegx56albjUvaP/CuA6SDdjoKIOxz253kJwBY/yCuFFQgHEdUaPaNynctGmTPoPEHbvCLYE5adqMAVaUcQWMNhStyqAA4zrYHYeZXaHhr7bwhSXgNeszRBMImJaOojL+BQ8mgvUwQXEB4iElGHccO12y5CtkipsM9n8VG/8mo9bvkTbDxkvoCBGV5EgSAInMP0Aa9XNFHzRYvtG/sJXxOmc27xjU7IyLJ49pIoZQDl1Ao4K2O4yfDXwKu+LAlziTxKa65W4LzKx9MG+yWmCOHj26PlSXTh6ToAAOC2Op/ttYseXHJs3FLoidKImUqddYV7toQwUEzI6pktmVluAhpN3ISdJi4EiJGS+BuAKfhTNKyuBlG5UBStscFjJzbL9WzwbvIdSXbk5Q2feF9+ARmI8fETsDH/lbly/q9dCS59er506r3rndQYKBCl2UKFHErti/f7+ajNh5hc0tgRl9XJSm+MAC0uYzG0HxoQobNpxWXYWr1LJ8C9szilapHSCXLAATkx1HquQ8pSuoGtP3Bc1je/oEbEvxF8czmeqZuXPbtm39dM8bbNjgJpLJAhOGiA3XBfOeA3//pnWWOgf8igObP0uKcp8BWvScH9fOnRY7A73pGxfPeyRQdsT79++1WwhvxM48hq/dOWtC6eny5ctiJXATBoWHCmISzOGQIUPooV7oR/vt7sHSzlaouFb8VM5+BZKYzPwIzo2695fmA0aoW5m7wdwaPeiUmbOqTrAhSekMDDbs+y/sWLvj/Rf5XK6LzgLsew7/43t2il2xetYUJUdVr/75GTMC2fnj9m5nc36QMJFo2BWnTp3S7ozdORpuC8wxvrQRXaEoExAYN+GFE/ZuZ9NaQ6bu8ePHKnvJ/NOOwE7RUZLSWZDwIaRy5+5dJWYVqRK4axK00nCyIUjT0sbQxZkq0WDDBhWWr0FINIiWzOABOsd2DV5nDu1X33mj3YvkJEkHcrh2hvH+3aknYDZu3bqlv8aI65qxVZALzIaijDFDswq+//57bXkc3LpB7IyDW/73/vGytiuQoISTgIyrs+1OOjHogJP0ITmaq0RZsQIQ2Gk7YqKkyZpDPa/ZK/cNBhv2we3PB4zdgfsPMByzkiZNqqYCe9avsiWTec3sz85t7K87clXKlSsnh7dvlltXPruN2Q0k9ZsWzZXUqVN7tOjtiFdfNBzsrsTmtsAc4osyjtUCc8yYMVVxZv/GtR6HiN1Am3Tt3Ok6z4M0RAvVriBJSp8zj2oQIy3qDNDcPn/+vPzcoYflViQgPf4xeopyLDCPN8RDfNIChulrEPnsDqMT5Ti3JKjhCIRXup3w5MF92bp8ofqYe273GoF67RzvLVetjO0rlyipjetwxWwWpb0LFy7I8ePH9Rk4ePCgnDx5UiWDzeQbvPnC0XCnQY+tA7OxAmNFRZmmTZt+Dm7zZogdcXTnVs3Uv/7qK7VxNGMVKLAdboAzLP7ly5frWlSWvIWkeM2fxYoIGz6C/PbncPnq6691v9w3uUOCGKMJDsqgQEikoowTJ47H75UsWVJZ68unjFX7RLtgfI8O8ubVK7UX9AxU4CC3Iaby5rXrdKZdAQIjc3OU2cywYoXvQuBlhMPogkQGfWy6JQiy8P/c46wyxosXT7tEdLywhpw/f76/Vw0d44shtmRXfO1uRRlj1mQlUDGje7xh/ixbsrNXz56qWS4Hvt1JD55FKXwClnswn2FDN+rxp6VZmAlSpJJKv7RU67sePXr4+HeN6vKizXkPPEtXzpz0WCsyQOKIh/Gnjx9lRPsWHgQxK2PHqmXq3Pbjjz9KxYoV//XnXB/V5vMnj2XjwjliJ0DEu3TyuAZlOjb+Bepuf/75pwZgfuY8mwjunL98RdLmyC1lfm4sVZq1lhqt2kuNlu3VfrZY9ToSPWES2bZjh/7bypUr61mcL18+mTdvnlbafsH/OBr2So7cLslp4OGdW5ZVlOGgILMjY+PhY83GLrh97Yoc2LROMmXKpFkqnsx2BzKutOR9C8wtWrSQ27dvq0FH1BgBl8J0NcrVbyp71q3SA4iZJJWDV/ifEMcRSZfdHE/cwMC182c0OHu1fsPv8bz17t1bFo8foUmLlVvYE3p00Dn5yJEjvf17dEP69+8vMwf3VTnIaLGtLwf55tVLGdPldw1orVq18tfX2L17t34uRiCFeFqu/i+q5sd5hNe9b0kzVTZsfXbcj+zYIjvXrpAtW7boqLFBgwa62eDYdfEOBpfBjvyFQKmYyf5plaCWY0VgO4iD0LT+PeTZ40dilxYUDxVteEgbIFHKNGJ3kCglTJFavbJ9WoughZ0pd/5A9Zf2C1hjI4lgota1a1dv/x7zSzpLu9fam+W7a81noRjvzGs6d+6sLe0Fo4daVjmLZ2tst3by9NFDDT605b0D1Sbt21cvnsvozr/bYld75pB+cvvqZU2Q4Db4BXSsqLJz5MghM2bMkKTpM0urIWNkzMZ9UqtNJ9UPIGF2ppPFMx8/WQo122kxcKTK3VJZfwgWXDX/iRt4Ofu2dsj9hFeA3dXl3BKYuUF58KjqrDr/JNNCq/nRvbsyqXdnsQPWzZ0hx3Zt14zSWN0IjL1dVyD8N5Hl2bNn3v45XqsASUwrt7C9amlnLVBUVq9erWQYr8A8jnWcc0cOWjZgObMmtWHBLFWRYo3NK4QKFUpb2nAjejeqJTcvO0f2cxc4t6b066ZdjipVqmib1TcUL178s1Paji16/VbGyf17ZOX0icrChkDpF8DtYEZMQM6ct6AMWbZRes5YJLmKlzGFePVN1G9VUnjk2l2q3Bchyrfy22+/6Szfu+cGUPkTnO0+BnJLYCYjg8hidUUZsr9SpUrJ1uWLZO+G1WJl3L1+TaYN6CHx48dXEYugsiZggOuAwe9V1fH8+XNdp0qQPJWkzPy92A3M1bgu5m/ewWD5rrEpy5dqnxZwkyZNfDS250yYM2eO6rz3rFdV7ly/KlYAP5/Zw/qrZW2ePHlk8uTJTv/bwYMHa9t1Sr/ull2fYhY+skNLTY64NmcLJnQSOCeRvH324qV2gDCFwcXOFQgWLJhW3oOWblCNA3wA0qdPr9Wzdx0JOk4P796WR3f/Z+tqN7glMBtZf0AC85MnT2Tz5s0ahOrUqSPly5dX0hZsPm4SMtoOHTrIokWLlNXnnzYSlReHJS3tcd3+kCcWNbdgHjOqc2uV0JswYYK20IwWj52qR5/w1defr8Or1tWsWbPk6dOnUrR6HVteb7rsP0icRElk4sSJHgmVZ/CsZMuWTbYtX6yOTHYDAiIc+piS+AaeZYLDvZs3pFP1cnLt/FkJTHDP0TVbOGaYHvJUh34hrXJ+8LNlftvj56ry4Au/xko7y30a1dKCiZm4s+NF+Bx58+b9X5X89yZtPbvjGQwTLpw06NJHuk2Z71E969qdF+dDUDBLcUtg3vVlVpYrl/NEFj5wzADIzrhxuNlpY/z+++8ybdo0WbZ8uWzdvl127t4jq9esUeIBAg4wJmH1RYsWTYUM0F32qSXqGbFjx9ZsjJZ274Y15eVz5/+tO0DCMa5bO21hw3okMXFkI9qRVe4V3r15IyFChPAyk6eNHSZceMlTyj4kPUdwkBWpVkdndKyHeAcOHlZvVs+yl0rW2cMH5NSBvVK1alWnyZ4YjsyePVuePrwvnWqUk21/Lw6UGS1V1p9Nf9Ida4LQhg0b/MVU5uxh3nz3xjXp/lMVy5CRCMr9mtaVM4cPqI57s2bNnPp3165dU64AvA+sTqmSA4NwmS57LpW7TZfjB1UH5L6hUHGEwWnYvTZgZjhBOjBzQ+5dv0oDSOLEiZ1ScRo6dKikSpVK/w3Z2fN3H+SHkuWkTtsu0n3qApm277TMP3FNZhw4J9P3n5E5Ry/L3GNXZNDS9dK092BteUSJm0A2b9mqO8oEW35lud0Z1KxZU8UgYAj2a1JXK1PrzLy6y/r5s7RbQAJhwMjoX7+0xnsNKF6/eumlWTvCI4jUZy1QRMKEDy92hSGEwsHvHZhpkpTOHzVErl/0u3Z4YIC1yFGdWus+KQe/X0DXS6vTkCFkaJumMuC3+vL4/j1x17PFCKtF6fxqsoEO9qpVqwK0PkS3AN4KbONONcsHepuezkuPelU1qWfE0K9fP6eqXTXFKVxYRXwadO0b6LyOMOHDa2LwfaFiMnPmTGVsOyZxzL6Zm+9YuUyePXoodoTLA/P6BbN02dtRws4r0Jr89ddfdTaDrvCte/eVcj9y3S4ZsXq76h+zB5c2W07dW/WK8QqTt0DFqtry6Df3b5m867g06TlAosVLoJUzy+3sxx06dMjX992tWzclRJzYt0vbUcxkAhNkhWO7tpO/p45TLduFCxf+Q6yF3UEQ2G1As3D9/FkvWaLGClVSG3utgm+iRJVoceL6uBJGYkKL9/27tzKyfat/VQZWxLwRg/UehHVubAr4BSSc7HqTlEC6alEqn8urZ4oHquRhvzeTsKFC6rPFgW+G5gItVyrnezeuyR+VSsjO1cslMHDqwB5pV6mE6nyTMMEwdya4vnz5Un8mZ86ckXqdekmxanXEKnairQaPkUx5CujYgDGmI4g3JImbFs8TO8KlgRnhAJjDcePGVVKVd8BNCCbdiBEjJHaS5Kp3PG7zfqXcB8RDF63iQpVqyIBFa6XP7GWSp0xF2b5jh+pjc3D4tLzOTTtkyBDdtTx75IB0rF5WLgSSe4y21375SdbNmyFFihRRRm/YsGG9EaWw71zF8aBklOAVJ8HDBD2t/YVUkqTJoGtfL3zoyJD5k6hyD6KUZWWcO3pIlk4cpT83v1bLjmAMNXfuXG3zhw4RXKtnAjTtZbPU0Aj0tNz/aveb/FI4u+zbuFaZ8MhEVqhg7oikfv36snjxYgnx9VcyqEUjGdiikdv4K8y5J/ftKp1rVpBHd26pZjt79M5WvJ06ddJCBjGQEhZT1gsRMqT8PmycJMuQWat/OEgGEIJh0wbypLPObv+ZwIxaDuw4Wg3slnlVJbPqwzzm/sOH0qjbn/Ln/JW6l2oYrJsBbkKW3Zv3H65fP27S5Kq+hMCDT9Uz/4659aBBg+T2lUvyR5WSMmvonx6OOe5srx3Y8nnevmzZMt0H9wy6Acxk7Ux4MGBcg3eBGZZvwpRpxe5AepRD48iRIz7+vV69emlLe86wAepuZEXAxUDFi+ecFSivnne/gsOV6pnE5PmDezKxVydpmDezdo7OHjnoLz4FSd/6+TPl94pFpX3V0rJl6QLJkT27ttAhFbpKAAmCKkEfDsyu1culRcm8sn3FEpcGjRN7d0mb8kXk76njddeYERBdSWexY8cOHSumyJhFKjdtLVZEqDBh9VxHk57RgZHkQjxEmwKC29711t6w8QpfffJnj4g+/tO372XY3//LUhzBqgRZLlkiVQFZsCN44EqUKCFXr17VQf4vPQdJ9LjxxB3ggV409i9ZOPYvIW/k5mMG7RM4PFH24eaOnyylrgm4smqjSkbYgEweUQMIT75l8pkzZ5bLN27KhK2+t+qtjLnDB8q8kYNl3759/zILYC/2Q4hQMnT5JrE7cCPqWb+6ziFpefqmrgQZKWzEb6TnjMUSO6HvfA13AYJar/o15OT+3TJgwABp06aN6d+DliprVbRgUbgzxleszCHhyksV40KHkZChQsmHD+/VOvPpowe600qyRzeJTgwIHz68EoeYtdKtcxc4biGqct7Al4iVIJG6wcFuNkODgAqZ2SoyvXBkGIcgHsJYzi8aEnzeGTNmlMtXrsqgJev0s7UyVkybIJP6dFEym8G9uXHjho5TgocOK0OWb1Qr1sBG81L5JGLI4Br/AiUwD2zeUOUteZggdThi7969uoj/9Nkz+alDDylatXagkAmoPga3bKzCBqjLdOzY0cf38e7dO+nTp49WMMz7WBmAaIbnrk+7mn4BrkKsmjBXQzAfZis3miE15xNgaTPPGrV+t8SIG1/sCmb6J/ftUjY9ma8jmKtn+CGftB9tL6ayV2DHtVnRXGqKQCvON9AOpYqMGjOWdJ08Tw/1wAaBYMBvDeTQtk16+DP+ceWzzHHF+bFy5UrtnuBUdOeO7/uqdJPoKtGFwT+ZzzEgxK6AAkIVnxXrjvfv39cO4Q8ly8oPpcpL0rQZJFzEb/z0M7h06oTujm9aPFf5MHTVILG2bt3az4peAHlO3l/t3ztL2XpNxOr4+PGjdKldUU7t3yObNm1SLhGYNGmSVs75ylWWX/sN/W8HZggOzFJo2zAncnxQqYIKFiwob9+9l9+HT1BJxcAElX3P+tX0xmbuDOnLN1A9w9r++++/9YYgCBapWkvylvlRIkeP4ef38Or5c9m7cY2snjlFZ4mANjuEBjSVnQWHFc49PzZpIdWa+3/GF9jCKcz8aP0tWbLkH39GMkSLNGfx0tJ6iLXnrc6A/daGebNoQKNr4wyQIaVzgzJS5wmzVUkssMC8t2+TOnoYcviNGzfOtATVK/DzZ++bBJlK0GDt48NNkL506ZKK0vB3CMT8OWuWVH5UxZ6TPCsA45kFCxYoOXXnzp0evx8zfkJJnCadjjtixE2ggjvBQ4ZU3g6rhHgPYKmJnvqNC+c8WuJss0B8Yuz1zTfOB3dH8HkiXEQXovfsZZZVa/Qq0W1ZuoBk/S6LtuEB4Y3OLLwcmNxZ8nmtQhfkAzOexsw1aGHzzWPE+F+g4v9R0Xn+4qV0Gj9T0nyfQ6wA1gjYNaTdRZaIOYIzQMiEw4islwwYsNvHA8VNzUPFA8ZDFSJkKPnw/p28ef1a29RGa40XFTs/Bg4SCCi017wzOPDt4CI7fvTsuerV2tGTdMagPmpqsGbNGiW6OYIDF9Jb3rI/ym9//iV2B23Wn3KkUw4GO5nOgoOcdZ7gIUNJnXZdpVCl6m7vOJ0+uFdGdGil9pQ8L/AwzArKBBlWc4yKmF8ZISEy5BkQS6mCHV+OZ46dQMK/ceNGj2s+e/asr2z0BAkSeFw3+7tsbAT0XujevbsWKEhhorplJ4xo30KZ2HCHSMgAns/EK1raAxatUZON/1RghmnYuWZ53dvj8HC0R2Moj5TalatXpd3IyZIlb0Gx2iHZqcbn946wCVW9s4DdjeLYunXr9IFiX9rZ1ZYkSZLoQ8UDVaNGDQ/Na/8CJR9ao6yXsfttJ7De0CjfdxI9ahRdz/B80OPpTSWUq0RZaTX4s1a2nUGCVj9PJiXkwJb1CzjAmZEyR8uQK+/ntUA3uBnRNp09bICu7TFWgBxJYDYjMbh8+bIq77H+goWgAcRk8BmPHD26hAgZWoKHCK48EUY9t69ekqvnzshHh+ctQ4YMmtzyPDFLthK4hyGBGcEXjg0JJ5Uz3SBWtCJHjqy+AlS/fK6QZOkE8OIz5+8w2uLvODPi8gvoRiDQ9E6+kpHrdtumWjZw/thhXQszLCcdO008LwlTplYtjMCaNzsbmIObGdhoCRPYaMt59ixl7ejixYvyU/vulgvKIGLkqNJh7HRpXbagtuWOHTumZgLOgIeFWTAvwIOGQg4PHgen40NFVUzwhajFi4fQTMBMpM0O+cNugRk3Ilx8unbq6GX1xcHFy/D2tjveBMCjvECBApoAMgtk15kWHvNA9vghRZkN8ndYvmO7ttUOD3Navm/KlCkDXB3THaGVu2LFCv0+dJlK1WHW+pnUFSthYh+rcchnV86c0u7TuaOHZc+6lWrjysoW8r0EaYJcYIEzAO4H7VSqYs4CA/ysIKzR3SKZ594m4YAh7qhRwNoca1dmVMQ+ga0PWtmoe9ktKBv6BlhNIkxFkWK082ntUzkzHuzdsJZ0Gj/DT3N8d8OUiplZGYSd6xfOKYmK3TdH4KvJMD5Vlu+lx/RFLp1DBRSrZk6WCT076oNtOBjZDRxGyJZaYabil0qsdbnC8vjubX2AvOscxIoVS8J9G0P6L1gldgfuPnSY2CsNyN4v3AIqBAIA3reFK9fQ/f0oMWKa8nPZtmKJrJ41RS6dPK5zWp5xEoKAHtwkrzgxwbLmTOBeLVqtrmTIlSdAZwRKfduWL9L3fOXsKf09vg/mEsyc3QGOVUhIJBxwJQi6sK51xJU2g465+O9oseP8K9CyesZnzbgLZrUx7gLMypkhQ+xytnDwC3AC27J1q9ouBmbLNyDYuHCOjOzYSrtQjuth/Ewg+NLlSZQqjXI04GoEyVZ2rdYdNYt+ePeOVsqe7cOMFvaNm7dUMtMKTFLfMvhudSvLib07/dzStgoIbDzAwUKFscyagG9ABIF9S2aVPhm2Q+RYv2GDTN9/1pYzdEdwvVw3IxDvrBGdBa4/CPTQvuPn/3WwYJKtUHHJW7aiJE2b0U+kRMiIF08dVyld5nVwMGD5UnWwUxxQT3XapbDQCfAfPn6UEjXrScna9SV6HHNb8RxtZw7tUzWyIzu3qqoglSsbIa4EpFA0/U+fPq3/D8G1aLU6usXh32QGSdY1s6fJ5sXzNHDTomc1iO6YGQplgHY6wT5dzjzScex0sSvevHoptbKmlJIlSsjSpUv/dU8QmAnQ38aKLU16DtStmiAVmC9fuy4vnz3VdgHkFaOV67mFTUXAWlSp2vXFDrh97Yq2tGPFiKEEDDPEEtwN2oy0ta2yJuBb5dilVgUVQcDWzafDi4OIA33AwtVacdgZw9r+KluXLVQzC7NGGswwaQlTqaGoZ4DAnMQgJCZIpOs5JDbv37/TfV/2ez2TEQF7oAbL14z1IkZEsMqpkuMlSyHN+gyVpOkyiCvBtWxYOFum9uuuQc1V1TM6/8zb6VaFDR9BSXnsKJtZjGBCwSolPspXz52WFClSqKALo4WAgrk3pNMqzVpL5WbWFBRxFq3LFZJ3z55okuoV+MyoprGQpbtUp10X/Zm5Gr8Wzy2RwoRybWCGxEAFAzOZbNSrJXV+P3zUaDJk+SZLt7A9Y96IQTJ3xCAldWFLZzfwY2V1CiF+K7e0jRY2coHM33yrxsiAWSFr3GOAtmztjN9K5JFQ8tFH4/eAAGYzXR+4DrwIigRu38iIiLpASMQNjmTJrJkm9yLckzdv30q5+k2lctOWuq3gLty/dUNGd/5dhV2YOdOp8Orc8m+VzDjh1q1bqt/cpEd/iRoztrgK+A8smzxGxXj4b7pMqBkGpHqm28IID42A7/J/dq2zK0Z2bKUtbX4eMWPG9JZsyNweIxmq54bd/pTMeQq4ZIav+/cbVsug5g01mXJpYKZ9Rkbi3YUYy92In1tNZ9UZxmyjAlklf758+gDbEUZLW4IFl14zl0jsREnESmDuhnHAjpVLfW1hO15TvHjxpHDlmtK4R3+xK5iD1vouuQpdoATlDtCqJDjzGUJQdCQkIkXJeomrZrBcIyzpMOEj6MGPRG5ggONu+eSxMrV/D2Ufk7iQjARk9EWVjAgQ5jp1/+gm+StUcdv6GoYhIzu0VJ1yuhsQzHg+/APkkVn9RDnQP3oMVsLq2VNlfPf2mjBRoPhooztunKrVUT2jJIfPO5ayZrjXseu/Zcl8fT8QoylOIUy6NDAD774BX5bM++Tp0zJuy0EvHaGsjkEtG8nOVct1VkSWY0fAskTKkweN4OyOlRrnfaX/kLVzp2tHAiEaZ+Zv/DvsQ5+8eKm72q5gILsDm5cukOHtfvsXQSUogi4HlfI3UaNJ54mzJX6ywH+WqKZGd26jQWz79u26D+2fWTltcZyo0mTNIc0HDHdplewdqJgXTxgps4f+qcIgFBL+4QEEFUlfQKLyR+WSupPN+MsZTQrGG7S4WU9jRQ9+Rs5iZSRx6nR+CtIEY2RgKTi2Ll+oLHtGVYwW0WRnNBpogRnZvGzZskmRKrWkUfc/xY5gPQSZNzJihEfsCmOHD4WyLpPm6DpKYFfKE3p00KCMzys3q19UmSBvsPbQeuhYyVmstNgR7auUlmtnTyqT2uyVOSsBxx9MaqiUrda1gdiGIAUVDEpRftEQ4B5G5IVOQNaCRXWv3kzjHf9g85L52sKNHi2abNu2zcMK1lkgzBI1XkL9Odkdzx49lLo50v5rn9k3QFZmVQ1NdsNchu4H2vQGo/7bWHFUj52iACU2OBr3bl6X8zDoTx5T0R0DzOzhaCBLzZjBt7jp8sCMKD/tnYGL16o4gB3BR4MRx+snj1TZKzDNwQMKxgq0qlgP+GPUVJcTbnxq4Y7u3FqF9gnK6D975ZblE/hZUOEkz5RVekxbIHYDBKvfKxbTDBoxjaAKyFCMUh49eSo9pi/UysNqWD5lnEzp100V9xx3h307FzjwaftmL1JSg3IwixBEd63+Wwa3aqyVM50Av8zQIfEmSptRk3e7482rl1I9U1ItSKZOnepvTXZWfQ2OhjNcEJQX4WfQLWZF2LNDnrOB2WV3E5rY7O0lTPn5jdgRBOK02XJ93oe8ckVnUnYFQQBWLVl++6qlpEKjX+XHxi3cunJEB4J52J3rV7W9zkHoH/1i3LYqVaqk/54ZW7ykAVvfcTfwiAVk0kEZcAYQq2jSa6AlgzIoVaeBrkbOnj1b7ylniJ4w3gnKrNm0GDjCMkEZ5ChWShq/GCCjOrbW66FydnZFS9XHQth7BdEAcrXAUczFr2c/HV9eBuBUsU1AYcDX5fPi/KISptuAEpt/9ck9wyV3FMxPZdhmymrrKhOwXgLImOwcmAFEI9pbrKssGDVU9m1YK836DnH5ocmKx4xBvVW8hZuYfXfmqgFh6RPUCMzLJo2Wpn3sM2bAD5h1l++//95Lv+mgAla2mNexw1uwYjWxKjif8IE/dWCvMpLR8vfJkxn1QiRv2bluM3ScW1nlzoLP++rZMyqbyrOGw5QzQO4Wu8yggA/v3+mvkBvNAsRIFPfcAZfsL+G/DOuTfrzdYVwDO35BATBvadHgpHXjwlklSOBjijOLK9pJkGxalS2oQRmRfdSeEKEJ6OocEoX58+eXjYvmytFd28QOoD02pmtbJYN4VscLSqCyoNXLXijMeasn5xAjf+7YUyshn4h4MLDZMmEO+Uvvwaawdl2F6i3a6lyU+wzdeWdA0sy8NCjg7ZfrMEt8xd1wScVMdQnsLgAB4iZJplq2xjUFBZBF4h7DPjAtbkzGedGaK1YdhaJCAZJbvHnpgqyZM102L5nn4Q1rRpXsCA575rN47I7u1FoGL91o6YMSbFm6QA5sXq9yiqVL25O05gwGDBjwuYXdc4ASZeyAPKUryK7Vy7WlTeLo2MI0gEQvZDZEQ9Jl/0GsjFBhwkrTPoPVmAfmuDMtbToFj+757m1tBzy8+/k6fOp+eAatafTnKcJwp3rw4IG2rGHf07JmrZCZvTFDZp7sKm0OlwRmLg7g5GF3MD9Coci4pqAEqmcSDkdNX8QXWLZPnzPPZ6WotBnU89c7xilVIDNjCE1o+545tF/9eT28YXv1DJA3rE9IlCiRqsohTThtYC9p1K2fWLmFTWcCsYNhw4ZJUAWHG/NXNgAKWLiF7VWiV7V5W9m3ca0+C54DM9W00cKu3cYe3Y6Umb+XkrUbaEsbKVJa9b6tSzEeYt3HjuutjuA8Mq7JJ3Cuc7+SuLDjTxB2BKOKYMGDKfualyOQL2WuDImVTgo6/pYOzCxqg/AWdu/wC7hJ71x2jTqTFQ4k5ia8DBccZoO0oHkZyUmcxMkkYuQoEiJUKM281QXn5Uu5cemCVsUG8Etmlt20aVPJmzevy9uYOAdhMbp2zjTJWqCIKvdYDeyZjurUWjWnZ02fFmBrTysDpTyCWK3fO9lK6Q8kTJFajXbmzp2rgjeOlop0Z2hhN+o50PKdGUdUa95WO1ckg/h++/Q8UgkSmNnBTZc9l9gZF45/XnXyisdh2PSSgBGQAYYd6XPmlcRp0kmSL65mkaPF+Mc9zHN859oV/doXThzT4L/vwEGVEWZfGkIr3Bd4CgE991wSmJkvgxCBvNdnFghG/mX32Qm0aWhx87pz584/jOoh8904e1s/B8h9zG5o7aRLncpDwpEXO6Hu1BbnwWEVjMx4UIuG0mXinEBTlfJuLjmmy+9yaNsmbSmWKVNGgjI47KgyClSoInYEZhND2zRVrXmMKIydZbwAIkeLLtkKlxA7IXTYsJK/fBVZPmWstuHhZXgHI4hdOHHE/oH5xFHVB6Cr9g+lwWHDtMtG8shGSp4yFaVYtTqSPGMWX4MpBQp7+Lxyl67w+Wu+f69dltWzp+hOOy8U2DBpCci4yiUnqLEabXHOh9P46uuv9YD9LwH6PzrovKwOHj50mHFo6t2olnSZOFt9WQMb3DOTendWghqORhzuQRkQ+9idxTgFf3M7InuRErrrzzwZNjOJH7aaV69elUq/tLSl0lyRqrU0MJM0+RSYacs6toHtig/v38vlUyfkh1w5PYIt6o0kxrt371arzZqtO+io5ZsoAbtPCdbcM7xwAFs7Z7p2GknAGeGRCPhHQMglvSYqKfD2zRsJKgw/u7L7/ivAXQfpx4/v3kq3upXk+J6dgX44jGzfUtnoCA3QbjdzdcOqK1Igf/nKYldQ7ecuVV4uXbqk2yWAgIaNZuEqNcWOgJ0NsRMxH0h53gGdgwwZMsjhbZt1xdGuOLx9s7x5/Up++OEHrZIhI8Kn2bNnj5Su20iGrdgi5Rs0C3BQ9oy4iZPJzx16yLCVW9TiE8VFBEVQNrREYGbOaKg8BQW8fvni/wOzDYB39po1ayREsGDSq0F1WTRuuAZId4PVs651K8nmpfOlVKlSWnEZz0RQBiMPKkwrdCsCguQZMntcD8xcjCFwW4oawzxyj7tB1UyQ8s0whTU3yF/bVywWu2LN7Gl6HzLzpUPQtm1biRIrjvSauVjq/tFVGeuuBPcJjn7oKzx9/kKrZ2bPfP6BGpgNw4dr5z4bhdsZtCOvnTtjWxOL/xrYlUZGL0nixDJzcF/pUK2MqoO5615h7ax12ULKTGc9DJLJfyWpI5DFSZxU55pBQbvAkGIE6bLZe+aa9vucTukxsMoXPnx4VTv0p1pzoOLO9atycOsGZUpzLZC7ilWvK4MWr1WWultJtRWqyJC/N+lqHaMRVBed/UxdEpj/RyKw96wC3L56Wc3VITj9P+wB2lbsIZIpqy51hSJaPcMkdxWYL2F4wkpUnNixlGiDcxRqSv8FUFnibxsUtAtixEsg4SJ+40F+BHa/Lq4H8xrfAjPtbGajl06dkHNHDordsHbudA1+x0+c0PUnZskNuvRxeZXsU/Xccdx01VSnW4HlqssDM+s1XpGi0qdPr8xcu5MIgHENQVk+MSgCngPsS1yDjOq5Ub7vZPqg3ppVmwFaU/s2rpGe9atL8xJ5tUpmpxoSFKti/yWgIewoYWtnUO0gU0tyRyCjLZoolX01/w2wCnT27Fl59uyZryuIYOkke5EVXzx9IuvnzVAxkBvXr0u9jj11lmwF3gJGJz+ULOfrZ29KYH7y5Il6WHp1KOIqwz6c3WFU/f8fmO1LCuOA5T6NHjWKLBk/UpoWziF9GtWWXWtWqPCHX/Du7Vu1dls45i9pWji79PvlJzm2a5v6DZME4KjmV7esoADIUiB2Ir9ZDVoVtORfvnyp8rVxUP8LpIrLTJA0UU3yPPgE1PTKli0ru9eukL0bVotdMKlPF3n+5ImK3FRr0U5K1KonVgHs7V/7DZPQYcO5fl2K1QG0WCG4sL/qCALZ4YkT5fa1KxIzXgKxKxC3Z+biH+Px/4c1QKLYsmVLlVrcsGGDsmyXLVsmB7as1z9nPzVxakQF0n2WYA0TRpXOqIjfvXkjTx891GCMsMDVs6c0OAOUftAcx07TL/Z6QRGGdkHosEFjns49YHQFYWkHBRhOf1gOIoLhE3hG4GqM7dpOUmX+XiJEtrYozoEtG9SPGlCZVmz0m1gNxMuoMWO5PjBHiR5TDaLZD2N/0VGLFfUn1HI2zJ8lNVq1Fzvi8pmTOmfB0zMg2tH/D2uAliSkEF7spcK2NeaIR3du8QjUPtlNFipYUJNOKvEiRYr4e4aMgAuVy/379zWoOerxxo4dWwVTXCFj6ioYAjxWdFvyr6iQgXAR7S1PaSDsF5lNFMx8A/cgHAnOPirR5gNGiJVb2KM6tFK9CVag6nfqZVnjFN6jywNzyDBhpFSdhrq8TqvQUMoBHFqJEyeWDQtmSeVmrWz5wEK7/y/45v4XgZE8qyGeBeyx9SNQ8oInAaMaQgyEMqpi/zzw8DCQ7YMhajB9nSGBGKbrvBBP4T1YFYba20c/rIRYGR/f/+86vNOJtxtCftGXMLobvgFW8/z582X58kXyXYEikqu49VTrPn36JON7dJDHD+7p/zfs1s/y1b1blL+qtWgrBzavk86dO0vlypUlQYIEHtUJJAKC9e41KzwkzOwCmNhbly34v/bOBSiq84rjB1EiUapGxUfQ1BIkaKpjxKRAE2mHBhWN2GiQZAQasUpigaihMIYo4ZUIERSYhIdRyKBoq0HZRIsWfBVsSNMpsdQp4gtRMMorTJCHbOd/zCVIHCrL3b33br7fDMMM4i57d+93vnO+c/5/QuYC71y1gcW+srLy+4yvvJyam5s5c0EJFpkXgoq9vX23GwoWdjXP00LDFp2UkgRo79eDL/hJS8Gqp5bxQEG2Kj2uXDQ0NFB2djaPSqDpBkCoYrKDI/36xeV85vfIuPG88FsOHkKdHe0sZsN6vP8u58bDvLw8/gLI0rFJXLZsWbeIj1qQ/p42M5GuNWYHv9I86MgONqFQq4NaVsofQ1grX02uWnq9nj5OjGF/c6mE/YzHfDIHBhyYYYkYEBFFcatXUHp6OsXFxXX/G0rcCNiHd+/SXGDGeQXUb7AQqqUsgiCFHSwWezSl9Ozww+zo8BEjaYjVUBpkOYhuNn3DfshoSMrJyeneLMHxCY0dELRH1qg0ZWVlbJoBVR5sLnq7uwBc//stJtgEIpBigB+bQrXMC8P/FmpDMARAdmIzchQtXhnEIxNw6sI986BA7AEBGovPaV0+lxZxXg43m3Xr1rF0qhqAiTxobrhF5kBz/fevw1wUDNEvAfpzn6CkDdEeCHW8+1oAbczIpWnOP7TENDV6vZ7+lLaVDu74gCta37beZtUtc8FCb+AUOaTGmts7aZvuOGdvaz3dqOv2t1RdXc3ZhwQWEJgMbNiWSS6eXqQFvmlsoNCF7mRxp5Nfj9JdtiivYtODM3vMiyLDcpgxi2cr7af/nL9P+OnP7uvmg4Wy6uxdJxRkYTgzr79Ry7+Lpj1sPHDmakonIHS7IgtEg4kk4AB3F/vpM7vdXaY4PcklKRyBIDDDcg0bjatVlXdfy9lyqqoop5qqSv78wbEJ3tKwtkOVQAlg7gFXIjSEoTTuMPMpFsh3nb9IlnIoXLywYTyyJ5uuX7rAXrOpqank4+Oj+OYRxwDo5vVe9TqtWL+RtE6I11yy7Gyny5cv09zFSyn4ve2kdcpLT1HU73x4cgBjff0BG/x58+ZRR+cd2rA9U1EXN71eT7vejWI7SyQakE7VynsUstCdfmI1mBvwjB6YAXYuOQnRlJubywonErW1tfy7d8iCkj89rglx+21vrqWTBQc4M0WGohTQtQ0ODmb1KLxNCL6ey/1YixjZsSEgiEFLFso+X574Kz8uysNo9IDRgjFB9hgbG0tpaWnU2NjIWf5zi14kT18/esxxmkHBhYPVwT/TX3bvomuXLvDPsIAgQMLlxVRgcQgICLg7XjPFnoJiEslptnEyC7yHpUcKaEfMW9RUf4ulB7HJUTJ7xqYEmYvDLGfa9NFe0jKQEl7hPJVH4EpKSuihkY9Q4oFC0jq67EzaGb+Jjh07xvK1hlS3cG81NTfT0jUh9NvVwSY39aivq6UP3w7jRk2o/GFaBglLfF4BO0SZS2CWLU2C/BiyGywQPYExPHZoWECyotW/k8bcHoIyskko4CgBgiXKz9jQ7N+/nwXR4Zi0/bOTtCjg9wYHZYDMGLtdaLmmHS3lAfya67XsIoWMEwHTGOCcCu41CMzDRo3m4f+ME1/S6qj3eIzD0IwP12KhXyBtP3yKNu3cy7Z8hYWF/FywXkPAMPZ7lZSUxM+Hs/4XXl1DCZ8UGi0oS++h24LFlKQ7ztk4Nm74rOTn55OSzV/oYYB2gRalHHty8T9n+TVIPQdX/nvOLM6cJY9i9M0Ywpw5c7iBcZqTE+1NfZ/CX1pAl871HWDkQq/XU/En+yh00a84KKMxDUpa8M6eMu1Jrk6ZE7IFZpQdsUig5CGJDUj4+vqSt7c3/e2zQyzqoOYSNub2cF6G0rES5UFkyTgz9ff3x+AbhaXu4CA6022u7OXmcXaTWbIuqaCIHx8etBCGgYWinFkyGgDd3NzowsWL3z1fMQ//D/tufEMO8F7NcHmWwlKyKHb3QRr76CSKiIggV1dXqqioIGMtFrAGxFnvmIl2FJObT/5hb/frDHkgYDRkfVI6bUjOoI4uPWfOmZmZpBRoMEQF40ZNNZmD2p/kMw4jFARnrYOjLEzKGGJDKIEqFDJn6FfgmoQtnU/70raym5OxuHm9huKD/Ck1IpRsHrZmFzk4NyHzb2lpoed9/BQ/ypEbWVd6qWOvtx4rLho6U3EO+EHkBp4PVhvYEb//xmpqvPk1e2ii6cHUYFODwKjT6VjUILmg2CRdhmMn2lFk1m4Kik6g+sYmzp7Dw8MHnPlgg4aFLTExkc/BEw4UcoYOFRxjgpIWslY0XOEMG9ksyl1ygmuDBjpky07Oz1D8vk/JcZYyeuou8xby89va3R0Bw+dXCdA1Dv5xvO95cLWDjAwVgJ5d+lrX/W9taaFrF6tkmTpAD1F0dDQ3bDo98QTtTUlkudvsLe+wt4Bc99dXZ05TQvAqCvL4BX+mkCWjBIzEBeDYCMxwUU+nuCoDs6STKzX09C5po+Gn43YrRa/07T4PVAPYESetf42+Kj3NzUNKlLBRfsXsd2tbG4Wl7KDQxDSTzuNh8+Sx7BXOnqfOnM060xh3649VWU9wAyFLhkH5y6HhFLfnEE163HTqacha/d6M5Ox5lO14CgwM5A2CnJkyslNUGiIzc2XN/g0B6nqxufmsXBYaGsoNl6YGVTGIohTm5Wi2nI3gVV5yipYsWcKZpWReU1F2hrTMuX9+0V2elws8FpIwbAQn2I6lQx99SK8/70oxq16h0iO6fsvdYq2BE5wuJ4tCFjxHmwNeYlnQ33h4sBgQsmQkdxKIMzDngOmIuSFb85cU4FY4O9Kzv3Sjo0eP3vf/4TwMc5jowo3M2kOTp94r5alEprz1jTVUVlTITWt4803ZoQxQkvHy8iIr64dpY/rHijcxYExsy9pX6V8lJzmgZWRk9KtUhNIxJP8am5ooZEsKn4cqScONOopauZztOzHOhxL3QEhOTuaRJafZT3OlQU06yrfqrtNbL3tz+Q8+0J6eniZ9flwXXJ93cvbT9KddSGvsjN/M3b7FxcXk7u7OP8Nn+czfP6eME19oonn1fmz5QyB9fuwwax8YY2oBYaSoqIh7jFBqljb0o2zHsSEIkrZJDo58r2BCoavrDs/s4+gDZ/o4PsB3rD0AmyJpygLNqb3B46PZ0H7GU7R5V98e0z+qrmwbGxu63d7OVmI9uXH1CnW2t/9AO7snEI6A8hEC4OjxE+khhUQvoO5zq+4atbW28k4f5WtTn1XgDBZ2eWRhQbaPTrpHClBR9Hpe3HGjYCznQTt+MYeMEjaarsZMmEhDhw0nNQBFqq9rrlJHextrXBt6zoYxKIyvoRw/zu4xsrA07SbuQcD9V1d9hSwtB/GiZsqNJkRizp8/T9bDh/O9rSX0XV1cyRsyePA9wQBmPdDMHjF6jCZVpZAwYbwOmv+m0C7AvQ+NBaxt0F6Q5Fr7Ap9RSRTJ2tqa40tfazHuw6qqKtYIGDFmLGkFlPqHWln9X5cpgwMzStPQXFWDSIVAIBAIBGoHGv3QxcAYsVECs0AgEAgEAvlRXx1OIBAIBIIfMSIwCwQCgUCgIkRgFggEAoFARYjALBAIBAKBihCBWSAQCAQCFSECs0AgEAgEKkIEZoFAIBAIVIQIzAKBQCAQkHr4HzNzT/CmWLGWAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 600x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# for vizualization, run one more chain and keep track of positions\n",
    "p_start = np.array([0.25*L, 0.5*L]).reshape(1,2)\n",
    "start_idx = np.sum((pos - p_start)**2, axis=1).argmin()\n",
    "axis = 0\n",
    "chain_len = L/5.0\n",
    "active, indcs, pos_chain = run_event_chain(pos, L, r, chain_len, start_idx, axis)\n",
    "\n",
    "fontsize = 20\n",
    "fig, ax = plt.subplots(figsize=(6, 6))\n",
    "pos_old = pos.copy()\n",
    "for k, idx in enumerate(indcs):\n",
    "    pos_old[idx] = pos_chain[k]\n",
    "plot_disks(pos_old, L, r, indcs, ax=ax, fontsize=fontsize)\n",
    "plt.show()\n",
    "fig.savefig(f\"event_chain_before.pdf\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(6, 6))\n",
    "plot_disks(pos, L, r, indcs, ax=ax, fontsize=fontsize)\n",
    "plt.show()\n",
    "fig.savefig(f\"event_chain_after.pdf\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3a5dc90b",
   "metadata": {},
   "source": [
    "### Visualizing 100% Deterministic ECMC\n",
    "\n",
    "Starting with a lattice arrangement we iterate through the list of particles and alternatingly move displace the active particle right or up."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "a6e0b04c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x300 with 32 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# System parameters\n",
    "n = 4      # 16 disks\n",
    "L = 8.0    # box length\n",
    "r = 0.9    # disk radius (spacing must be >= 2r)\n",
    "\n",
    "pos = init_square_lattice(n, L, r)\n",
    "N = pos.shape[0]\n",
    "\n",
    "# Event-chain parameters\n",
    "max_chain = 0.7*np.sqrt(2.0)  # sample chain length uniformly in (0, max_chain)\n",
    "is_mc = False\n",
    "fontsize = 8\n",
    "linewidth = 0.5\n",
    "# Run a few chains\n",
    "fig, axs = plt.subplots(4, 8, figsize=(6, 3.0), gridspec_kw=dict(wspace=0.08, hspace=0.08))\n",
    "plot_disks(pos, L, r, ax=axs[0,0], fontsize=fontsize, linewidth=linewidth)\n",
    "for step in range(31):\n",
    "    ax = axs[(step+1)//8, (step+1)%8]\n",
    "    if is_mc:\n",
    "        start_idx = np.random.randint(0, N)\n",
    "        axis = np.random.randint(0, 2)       # 0=x, 1=y\n",
    "        chain_len = np.random.rand() * max_chain\n",
    "    else:\n",
    "        start_idx = step % N\n",
    "        axis = step % 2\n",
    "        chain_len = max_chain\n",
    "    active, indcs, pos_chain = run_event_chain(pos, L, r, chain_len, start_idx, axis)\n",
    "    plot_disks(pos, L, r, indcs, ax=ax, fontsize=fontsize, linewidth=linewidth)\n",
    "\n",
    "plt.show()\n",
    "fig.savefig(f\"event_chain_deterministic.pdf\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "mrm",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

